Planar kinematic invariants, matroid subdivisions and generalized Feynman diagrams

In recent work of Cachazo, Guevara, Mizera and the author, a generalization of the biadjoint scattering amplitude $m^{(k)}(\mathbb{I}_n,\mathbb{I}_n)$ was introduced as an integral over the moduli space of $n$ points in $\mathbb{CP}^{k-1}$, with value a sum of certain rational functions on the kinematic space $\mathcal{K}_{k,n}$. It was shown there for $m^{(3)}(\mathbb{I}_6,\mathbb{I}_6)$ and later by Cachazo and Rojas that collections of poles appearing in $m^{(3)}(\mathbb{I}_7,\mathbb{I}_7)$ are compatible exactly when they are dual to collections of rays which generate the maximal faces of a polyhedral complex known as the (nonnegative) tropical Grassmannian. In this note, we derive a remarkable planar basis for the space of generalized kinematic invariants which coincides in the case $k=2$ with usual standard planar multi-particle basis for the kinematic space. We implement in Mathematica the action on formal linear combinations of planar matroid subdivisions of a boundary operator which, together with the planar basis, determines compatibility for any given poles appearing in the expansion of $m^{(k)}(\mathbb{I}_n,\mathbb{I}_n)$, by computing a certain combinatorial non-crossing condition on the second hypersimplicial faces $\Delta_{2,n-(k-2)}$ of $\Delta_{k,n}$. The algorithms are implemented in an accompanying Mathematica notebook and are evaluated on existing tables of rays, in the form of tropical Plucker vectors, to tabulate the finest planar subdivisions of $\Delta_{3,8},\Delta_{3,9}$ and $ \Delta_{4,8}$, or equivalently the set of maximal cones for the corresponding nonnegative tropical Grassmannians.

==> anc/12-30-2019BoundaryOperatorBiadjoint.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    967099,      25545]
NotebookOptionsPosition[    952836,      25296]
NotebookOutlinePosition[    953206,      25312]
CellTagsIndexPosition[    953163,      25309]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
December,  2019.  Generalized biadjoint amplitudes using matroid subdivisions\
\>", "Title",
 CellChangeTimes->{{3.786243520860601*^9, 3.786243535348881*^9}, {
  3.786243727436178*^9, 3.786243728334775*^9}, {3.786245190148486*^9, 
  3.786245217193231*^9}, {3.786330250894225*^9, 3.786330251930467*^9}, {
  3.786330656609995*^9, 3.7863307110067787`*^9}, {3.7867643106769123`*^9, 
  3.7867643969299173`*^9}},ExpressionUUID->"a6a8d18c-0ed1-4890-82fa-\
504ced891dbd"],

Cell["\<\
By Nick Early.
email: earlnick@gmail.com\
\>", "Subtitle",
 CellChangeTimes->{{3.7867643163254957`*^9, 3.786764320132742*^9}, {
  3.786849272792588*^9, 
  3.786849277500084*^9}},ExpressionUUID->"3da6fdbe-97e1-4979-b2e5-\
fc8b296b8a39"],

Cell[TextData[{
 StyleBox["***NOTE: the number of variables ",
  FontWeight->"Bold"],
 StyleBox["n",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[" must be fixed once and for all at the beginning each set of \
computations.  Copy the entire block contained inside \
\[OpenCurlyDoubleQuote]With[(n=(?),...]\[CloseCurlyDoubleQuote] to a new \
section for each value of n.  Run the cell and perform computations below \
it.***",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.7863307123299*^9, 3.7863307140439415`*^9}, {
  3.7863312000463524`*^9, 3.7863312084908524`*^9}, {3.7863316371275215`*^9, 
  3.7863316467837343`*^9}, {3.786332053600596*^9, 3.7863320591594296`*^9}, {
  3.7868067008915005`*^9, 3.7868067011249056`*^9}, {3.7868097004278574`*^9, 
  3.786809720913142*^9}},
 Background->GrayLevel[
  0.85],ExpressionUUID->"ef12379e-a2e3-4a73-9624-36091b1cbdf5"],

Cell[TextData[{
 "Comments:\n\[OpenCurlyDoubleQuote]//pd\[CloseCurlyDoubleQuote] computes the \
sum over all n boundaries ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["x", "j"], "=", "1"}], TraditionalForm]],ExpressionUUID->
  "3779d0c1-2902-41e0-9224-3d6d6db989eb"],
 " of the intersection of a blade with a hypersimplex.  Apply this k-2 times \
to get a tensor of (degenerate) Feynman diagrams, ",
 StyleBox["written as a sum",
  FontSlant->"Italic"],
 ".  Note: this command does ",
 StyleBox["not",
  FontSlant->"Italic"],
 " kill trivial subdivisions!  For this, see the line below.\n\
\[OpenCurlyDoubleQuote]//modTrivSubd\[CloseCurlyDoubleQuote]  kills trivial \
subdivisions.  This should always be used after \[OpenCurlyDoubleQuote]//pd\
\[CloseCurlyDoubleQuote]\n\[OpenCurlyDoubleQuote]//bbToBlade\
\[CloseCurlyDoubleQuote] \[LongLeftArrow] use this only after applying \
\[OpenCurlyDoubleQuote]//pd\[CloseCurlyDoubleQuote]  (k-2) times.  This gives \
a sum of 2-block set partitions, for clarity.\nTo construct the \
collection/array/etc of Feynman diagrams, use \
\[OpenCurlyDoubleQuote]GatherBy[MonomialList[...]]\[CloseCurlyDoubleQuote]  \
as illustrated below.\n\
\[OpenCurlyDoubleQuote]//steinmannCompatibleLinearCombBladesQ\
\[CloseCurlyDoubleQuote] checks whether a linear combination (Note: \
unfortunately the implementation here is such that coefficients must be \
numbers, not formal constants!) of blades in ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalDelta]", 
    RowBox[{"2", ",", "m"}]], TraditionalForm]],ExpressionUUID->
  "aea43860-1b47-4eaf-ad27-beba0fcf957f"],
 " induces a matroid subdivision, by applying the Steinmann condition on \
subsets and their complements.  For general ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalDelta]", 
    RowBox[{"k", ",", "n"}]], TraditionalForm]],ExpressionUUID->
  "e07f3043-74a5-45dd-9f85-36dd4d372347"],
 " the argument of //steinmannCompatibleLinearCombBladesQ must be \
preformatted with GatherBy to give it a list of linear combinations, one for \
each second hypersimplicial face."
}], "Text",
 CellChangeTimes->{{3.7863303708791075`*^9, 3.7863306318482127`*^9}, {
   3.7863307813480844`*^9, 3.7863308172644634`*^9}, {3.786331532493929*^9, 
   3.7863316053869925`*^9}, {3.7863316679063406`*^9, 3.786331768956699*^9}, {
   3.786331915817998*^9, 3.786331954366351*^9}, {3.786332848163906*^9, 
   3.786332875637184*^9}, {3.7864731703191314`*^9, 3.786473221160425*^9}, {
   3.786473795464422*^9, 3.786473879135541*^9}, {3.786474751374051*^9, 
   3.7864747699524946`*^9}, {3.7864786604986014`*^9, 3.786478677833022*^9}, 
   3.7867348138136683`*^9, {3.786806719041272*^9, 3.786806768242539*^9}, {
   3.786809362058921*^9, 3.786809364923273*^9}, {3.786914629904117*^9, 
   3.7869146559450197`*^9}, {3.7869296644409924`*^9, 
   3.7869297373743324`*^9}},ExpressionUUID->"a73e96cb-89d0-4b81-ab4a-\
055842786b2b"],

Cell[CellGroupData[{

Cell["Assorted examples; using GatherBy", "Section",
 CellChangeTimes->{{3.7863303088113413`*^9, 3.7863303118250685`*^9}, {
  3.7863308641176815`*^9, 3.7863308671341867`*^9}, {3.786735089833481*^9, 
  3.786735107578993*^9}},ExpressionUUID->"b81b0c31-e0f1-4699-8c5c-\
68c5c386e093"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"n", "=", "9"}], "}"}], ",", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"betaToBlade", "[", 
       RowBox[{
        SubscriptBox["bb", "L_"], "[", 
        RowBox[{"{", 
         RowBox[{"i_", ",", "j_"}], "}"}], "]"}], "]"}], ":=", 
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"k", ",", "out1", ",", "out2"}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"out1", "=", 
          RowBox[{"Complement", "[", 
           RowBox[{
            RowBox[{"Range", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Min", "[", 
                RowBox[{"i", ",", "j"}], "]"}], "+", "1"}], ",", 
              RowBox[{"Max", "[", 
               RowBox[{"i", ",", "j"}], "]"}]}], "]"}], ",", "L"}], "]"}]}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"out2", "=", 
          RowBox[{"Complement", "[", 
           RowBox[{
            RowBox[{"Complement", "[", 
             RowBox[{
              RowBox[{"Range", "[", "n", "]"}], ",", 
              RowBox[{"Range", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Min", "[", 
                  RowBox[{"i", ",", "j"}], "]"}], "+", "1"}], ",", 
                RowBox[{"Max", "[", 
                 RowBox[{"i", ",", "j"}], "]"}]}], "]"}]}], "]"}], ",", "L"}],
            "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", "out1", "]"}], "\[LessEqual]", "1"}], "||", 
            RowBox[{
             RowBox[{"Length", "[", "out2", "]"}], "\[LessEqual]", "1"}]}], 
           ",", "0", ",", "\[IndentingNewLine]", 
           RowBox[{
            SubscriptBox["blade", "L"], "[", 
            RowBox[{"Sort", "[", 
             RowBox[{"{", 
              RowBox[{"out1", ",", "out2"}], "}"}], "]"}], "]"}]}], "]"}]}]}],
        "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"bbToBlade", "[", "x_", "]"}], ":=", 
      RowBox[{"Simplify", "[", 
       RowBox[{"x", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"bb", "[", "S___", "]"}], "\[RuleDelayed]", 
           RowBox[{"betaToBlade", "[", 
            RowBox[{
             SubscriptBox["bb", 
              RowBox[{"{", "}"}]], "[", "S", "]"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{
            SubscriptBox["bb", "L_"], "[", "S___", "]"}], "\[RuleDelayed]", 
           RowBox[{"betaToBlade", "[", 
            RowBox[{
             SubscriptBox["bb", "L"], "[", "S", "]"}], "]"}]}]}], "}"}]}], 
       "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"betaModKernel", "[", 
       RowBox[{
        SubscriptBox["bb", "L_"], "[", 
        RowBox[{"{", 
         RowBox[{"i_", ",", "j_"}], "}"}], "]"}], "]"}], ":=", 
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"k", ",", "out1", ",", "out2"}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"out1", "=", 
          RowBox[{"Complement", "[", 
           RowBox[{
            RowBox[{"Range", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Min", "[", 
                RowBox[{"i", ",", "j"}], "]"}], "+", "1"}], ",", 
              RowBox[{"Max", "[", 
               RowBox[{"i", ",", "j"}], "]"}]}], "]"}], ",", "L"}], "]"}]}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"out2", "=", 
          RowBox[{"Complement", "[", 
           RowBox[{
            RowBox[{"Complement", "[", 
             RowBox[{
              RowBox[{"Range", "[", "n", "]"}], ",", 
              RowBox[{"Range", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Min", "[", 
                  RowBox[{"i", ",", "j"}], "]"}], "+", "1"}], ",", 
                RowBox[{"Max", "[", 
                 RowBox[{"i", ",", "j"}], "]"}]}], "]"}]}], "]"}], ",", "L"}],
            "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", "out1", "]"}], "\[LessEqual]", "1"}], "||", 
            RowBox[{
             RowBox[{"Length", "[", "out2", "]"}], "\[LessEqual]", "1"}]}], 
           ",", "0", ",", "\[IndentingNewLine]", 
           RowBox[{
            SubscriptBox["bb", "L"], "[", 
            RowBox[{"Sort", "[", 
             RowBox[{"{", 
              RowBox[{"i", ",", "j"}], "}"}], "]"}], "]"}]}], "]"}]}]}], 
       "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"modTrivSubd", "[", "x_", "]"}], ":=", 
      RowBox[{"Simplify", "[", 
       RowBox[{"x", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"bb", "[", "S___", "]"}], "\[RuleDelayed]", 
           RowBox[{"betaModKernel", "[", 
            RowBox[{
             SubscriptBox["bb", 
              RowBox[{"{", "}"}]], "[", "S", "]"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{
            SubscriptBox["bb", "L_"], "[", "S___", "]"}], "\[RuleDelayed]", 
           RowBox[{"betaModKernel", "[", 
            RowBox[{
             SubscriptBox["bb", "L"], "[", "S", "]"}], "]"}]}]}], "}"}]}], 
       "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"boundary", "[", 
       RowBox[{
        SubscriptBox["bb", "L_"], "[", "monom_", "]"}], "]"}], ":=", 
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "k", ",", "bdry", ",", "boundaries", ",", "collection", ",", 
          "vertex", ",", "nextSmallest"}], "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"k", "=", 
          RowBox[{"Length", "[", 
           RowBox[{"List", "@@", "monom"}], "]"}]}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"vertex", "=", 
          RowBox[{"{", 
           RowBox[{"List", "@@", "monom"}], "}"}]}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"nextSmallest", "[", "set_", "]"}], "[", "bdry_", "]"}], ":=", 
          RowBox[{"Catch", "[", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Union", "[", 
                 RowBox[{"Flatten", "[", 
                  RowBox[{"Position", "[", 
                   RowBox[{"set", ",", 
                    RowBox[{"Mod", "[", 
                    RowBox[{
                    RowBox[{"bdry", "+", "j"}], ",", "n", ",", "1"}], "]"}]}],
                    "]"}], "]"}], "]"}], "\[NotEqual]", 
                RowBox[{"{", "}"}]}], ",", 
               RowBox[{"Throw", "[", 
                RowBox[{"set", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{"Position", "[", 
                    RowBox[{"set", ",", 
                    RowBox[{"Mod", "[", 
                    RowBox[{
                    RowBox[{"bdry", "+", "j"}], ",", "n", ",", "1"}], "]"}]}],
                     "]"}], "[", 
                   RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}], "]"}], 
                "]"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "0", ",", 
               RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}], "]"}]}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"boundaries", "=", 
          RowBox[{"Simplify", "[", 
           RowBox[{"Total", "[", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"Sort", "[", 
                 RowBox[{"Flatten", "[", 
                  RowBox[{"Join", "[", 
                   RowBox[{
                    RowBox[{"{", "bdry", "}"}], ",", 
                    RowBox[{"{", "L", "}"}]}], "]"}], "]"}], "]"}]], "[", 
               RowBox[{
                RowBox[{"Intersection", "[", 
                 RowBox[{
                  RowBox[{"Complement", "[", 
                   RowBox[{
                    RowBox[{"Subsets", "[", 
                    RowBox[{
                    RowBox[{"Range", "[", "n", "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"k", "-", "1"}], "}"}]}], "]"}], ",", 
                    RowBox[{"Map", "[", 
                    RowBox[{"Sort", ",", 
                    RowBox[{"PermutationReplace", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Range", "[", "k", "]"}], "-", "1"}], ",", 
                    RowBox[{"CyclicGroup", "[", "n", "]"}]}], "]"}]}], 
                    "]"}]}], "]"}], ",", 
                  RowBox[{"DeleteDuplicates", "[", 
                   RowBox[{"Map", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"DeleteCases", "[", 
                    RowBox[{"#", ",", 
                    RowBox[{
                    RowBox[{"nextSmallest", "[", "#", "]"}], "[", "bdry", 
                    "]"}]}], "]"}], "&"}], ",", "vertex"}], "]"}], "]"}]}], 
                 "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"bdry", ",", 
                RowBox[{"Range", "[", "n", "]"}]}], "}"}]}], "]"}], "]"}], 
           "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"boundaries", "/.", 
          RowBox[{
           RowBox[{
            SubscriptBox["bb", "Q_"], "[", "S_", "]"}], "\[RuleDelayed]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Length", "[", 
               RowBox[{"Union", "[", 
                RowBox[{"Flatten", "[", "Q", "]"}], "]"}], "]"}], "<", 
              RowBox[{"Length", "[", 
               RowBox[{"Flatten", "[", "Q", "]"}], "]"}]}], ",", "0", ",", 
             RowBox[{
              SubscriptBox["bb", "Q"], "[", "S", "]"}]}], "]"}]}]}]}]}], 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"pd", "[", "x_", "]"}], ":=", 
      RowBox[{"Simplify", "[", 
       RowBox[{"x", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"bb", "[", "S___", "]"}], "\[RuleDelayed]", 
           RowBox[{"boundary", "[", 
            RowBox[{
             SubscriptBox["bb", 
              RowBox[{"{", "}"}]], "[", "S", "]"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{
            SubscriptBox["bb", "L_"], "[", "S___", "]"}], "\[RuleDelayed]", 
           RowBox[{"boundary", "[", 
            RowBox[{
             SubscriptBox["bb", "L"], "[", "S", "]"}], "]"}]}]}], "}"}]}], 
       "]"}]}], ";"}]}], "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"steinmannCompatibleQPartition", "[", 
    RowBox[{"{", 
     RowBox[{"partition1_", ",", "partition2_"}], "}"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Length", "[", 
       RowBox[{"DeleteCases", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Intersection", "[", 
            RowBox[{
             RowBox[{"partition1", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"partition2", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"Intersection", "[", 
            RowBox[{
             RowBox[{"partition1", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"partition2", "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"Intersection", "[", 
            RowBox[{
             RowBox[{"partition1", "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"partition2", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"Intersection", "[", 
            RowBox[{
             RowBox[{"partition1", "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"partition2", "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], "}"}], ",", 
         RowBox[{"{", "}"}]}], "]"}], "]"}], "\[LessEqual]", "3"}], ",", 
     "True", ",", "False"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
   "steinmannCompatibleLinearCombBladesQ", "[", "linearCombBladesD2n_", "]"}],
    ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Length", "[", "linearCombBladesD2n", "]"}], "\[LessEqual]", 
      "1"}], ",", "True", ",", 
     RowBox[{"Map", "[", 
      RowBox[{"steinmannCompatibleQPartition", ",", 
       RowBox[{
        RowBox[{"Subsets", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"linearCombBladesD2n", "/.", 
             RowBox[{"linearCombBladesD2n", "\[RuleDelayed]", 
              RowBox[{"Variables", "[", "linearCombBladesD2n", "]"}]}]}], "//",
             "bbToBlade"}], ")"}], ",", 
          RowBox[{"{", "2", "}"}]}], "]"}], "/.", 
        RowBox[{
         RowBox[{
          SubscriptBox["blade", "L_"], "[", "partition_", "]"}], 
         "\[RuleDelayed]", "partition"}]}]}], "]"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.786299148724782*^9, 3.7862992761871133`*^9}, 
   3.786299309018033*^9, 3.7863299873469367`*^9, 3.7863300488076873`*^9, {
   3.786331311059615*^9, 3.7863313179915104`*^9}, {3.7864723046241493`*^9, 
   3.786472387473466*^9}, {3.7864724195234394`*^9, 3.7864724197473726`*^9}, {
   3.7864724567436504`*^9, 3.786472472915409*^9}, {3.7864725033634677`*^9, 
   3.7864725382583323`*^9}, {3.786472574989324*^9, 3.786472681840595*^9}, {
   3.7864727130364876`*^9, 3.7864727440542603`*^9}, {3.786472882073045*^9, 
   3.78647300432491*^9}, {3.7864730474795694`*^9, 3.786473141568082*^9}, 
   3.786473261502617*^9, {3.786473332190778*^9, 3.7864733816742144`*^9}, {
   3.786473455536928*^9, 3.7864734563637114`*^9}, {3.786473500308844*^9, 
   3.7864735054196515`*^9}, {3.7864736014269085`*^9, 
   3.7864736673679886`*^9}, {3.786478376160634*^9, 3.786478380636351*^9}, {
   3.7869297621802173`*^9, 
   3.786929777968009*^9}},ExpressionUUID->"86138a56-c158-4d2f-8c61-\
0afb508791b8"],

Cell[TextData[StyleBox["Warning: it actually doesn\[CloseCurlyQuote]t make \
sense to check compatibility when the blades are supported on different \
faces!  So in the current implementation, the algorithm gives True even \
though the question doesn\[CloseCurlyQuote]t make sense!",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.7864784868922353`*^9, 3.786478548185569*^9}},
 Background->RGBColor[
  1, 0.5, 0],ExpressionUUID->"555946ec-331a-4924-9381-fa78494b8502"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["blade", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "7"}], "}"}]], "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"8", ",", "9"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "}"}]}], "}"}], "]"}], 
   "+", 
   RowBox[{
    SubscriptBox["blade", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "8"}], "}"}]], "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"7", ",", "9"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "}"}]}], "}"}], "]"}]}], "//",
   "steinmannCompatibleLinearCombBladesQ"}]], "Input",
 CellChangeTimes->{{3.786472747027471*^9, 3.7864727516886516`*^9}, {
  3.7864729912944946`*^9, 3.7864729914510794`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"63a3d44b-9bf2-4e05-8e6d-dbd5c7cb2eb0"],

Cell[BoxData[
 RowBox[{"{", "True", "}"}]], "Output",
 CellChangeTimes->{
  3.7864727523938365`*^9, {3.7864729878610926`*^9, 3.7864730058664646`*^9}, {
   3.7864730671212735`*^9, 3.786473142607604*^9}, 3.786473509567245*^9, 
   3.7864736698497667`*^9, 3.7864738856195016`*^9, 3.7868414789089155`*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"ff7a5207-cf86-453f-a2df-89afa05d1d23"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"GatherBy", "[", 
   RowBox[{
    RowBox[{"MonomialList", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"bb", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "4"}], "}"}], "]"}]}], "+", 
        RowBox[{"5", " ", 
         RowBox[{"bb", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "4", ",", "6"}], "}"}], "]"}]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"bb", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "5", ",", "6"}], "}"}], "]"}]}], "+", 
        RowBox[{"9", " ", 
         RowBox[{"bb", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "4", ",", "6"}], "}"}], "]"}]}]}], "//", "pd"}], 
      "//", "modTrivSubd"}], "]"}], ",", 
    RowBox[{
     RowBox[{"Head", "[", 
      RowBox[{
       RowBox[{"Variables", "[", "#", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}], "&"}]}], "]"}], "//", 
  "Column"}]], "Input",
 CellChangeTimes->{{3.7864787390720935`*^9, 3.7864787431322126`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"41510f3d-2109-4cfc-a688-db16f5db5951"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["bb", 
          RowBox[{"{", "1", "}"}]], "[", 
         RowBox[{"{", 
          RowBox[{"2", ",", "4"}], "}"}], "]"}]}], ",", 
       RowBox[{"14", " ", 
        RowBox[{
         SubscriptBox["bb", 
          RowBox[{"{", "1", "}"}]], "[", 
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}], "]"}]}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["bb", 
          RowBox[{"{", "2", "}"}]], "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], "]"}]}], ",", 
       RowBox[{"14", " ", 
        RowBox[{
         SubscriptBox["bb", 
          RowBox[{"{", "2", "}"}]], "[", 
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}], "]"}]}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{"13", " ", 
        RowBox[{
         SubscriptBox["bb", 
          RowBox[{"{", "3", "}"}]], "[", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], "]"}]}], ",", 
       RowBox[{"5", " ", 
        RowBox[{
         SubscriptBox["bb", 
          RowBox[{"{", "3", "}"}]], "[", 
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}], "]"}]}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{"13", " ", 
        RowBox[{
         SubscriptBox["bb", 
          RowBox[{"{", "4", "}"}]], "[", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], "]"}]}], ",", 
       RowBox[{"5", " ", 
        RowBox[{
         SubscriptBox["bb", 
          RowBox[{"{", "4", "}"}]], "[", 
         RowBox[{"{", 
          RowBox[{"3", ",", "6"}], "}"}], "]"}]}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{"11", " ", 
        RowBox[{
         SubscriptBox["bb", 
          RowBox[{"{", "5", "}"}]], "[", 
         RowBox[{"{", 
          RowBox[{"2", ",", "4"}], "}"}], "]"}]}], ",", 
       RowBox[{"4", " ", 
        RowBox[{
         SubscriptBox["bb", 
          RowBox[{"{", "5", "}"}]], "[", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], "]"}]}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{"11", " ", 
        RowBox[{
         SubscriptBox["bb", 
          RowBox[{"{", "6", "}"}]], "[", 
         RowBox[{"{", 
          RowBox[{"2", ",", "4"}], "}"}], "]"}]}], ",", 
       RowBox[{"4", " ", 
        RowBox[{
         SubscriptBox["bb", 
          RowBox[{"{", "6", "}"}]], "[", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], "]"}]}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["bb", 
          RowBox[{"{", "7", "}"}]], "[", 
         RowBox[{"{", 
          RowBox[{"2", ",", "4"}], "}"}], "]"}]}], ",", 
       RowBox[{"14", " ", 
        RowBox[{
         SubscriptBox["bb", 
          RowBox[{"{", "7", "}"}]], "[", 
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}], "]"}]}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["bb", 
          RowBox[{"{", "8", "}"}]], "[", 
         RowBox[{"{", 
          RowBox[{"2", ",", "4"}], "}"}], "]"}]}], ",", 
       RowBox[{"14", " ", 
        RowBox[{
         SubscriptBox["bb", 
          RowBox[{"{", "8", "}"}]], "[", 
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}], "]"}]}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["bb", 
          RowBox[{"{", "9", "}"}]], "[", 
         RowBox[{"{", 
          RowBox[{"2", ",", "4"}], "}"}], "]"}]}], ",", 
       RowBox[{"14", " ", 
        RowBox[{
         SubscriptBox["bb", 
          RowBox[{"{", "9", "}"}]], "[", 
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}], "]"}]}]}], "}"}]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Output",
 CellChangeTimes->{{3.786478737311741*^9, 3.7864787434711905`*^9}, 
   3.7868414790186234`*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"62cad149-f601-41fb-a18c-826bd9e895ee"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Map", "[", 
  RowBox[{"steinmannCompatibleLinearCombBladesQ", ",", 
   RowBox[{"GatherBy", "[", 
    RowBox[{
     RowBox[{"MonomialList", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"bb", "[", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "4"}], "}"}], "]"}]}], "+", 
         RowBox[{"5", " ", 
          RowBox[{"bb", "[", 
           RowBox[{"{", 
            RowBox[{"3", ",", "4", ",", "6"}], "}"}], "]"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"bb", "[", 
           RowBox[{"{", 
            RowBox[{"2", ",", "5", ",", "6"}], "}"}], "]"}]}], "+", 
         RowBox[{"9", " ", 
          RowBox[{"bb", "[", 
           RowBox[{"{", 
            RowBox[{"2", ",", "4", ",", "6"}], "}"}], "]"}]}]}], "//", "pd"}],
        "//", "modTrivSubd"}], "]"}], ",", 
     RowBox[{
      RowBox[{"Head", "[", 
       RowBox[{
        RowBox[{"Variables", "[", "#", "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], "]"}], "&"}]}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.78647861720196*^9, 3.786478648519269*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"14e870df-ee6a-453f-a009-a7a201fea8c0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "True", "}"}], ",", 
   RowBox[{"{", "True", "}"}], ",", 
   RowBox[{"{", "True", "}"}], ",", 
   RowBox[{"{", "True", "}"}], ",", 
   RowBox[{"{", "True", "}"}], ",", 
   RowBox[{"{", "True", "}"}], ",", 
   RowBox[{"{", "True", "}"}], ",", 
   RowBox[{"{", "True", "}"}], ",", 
   RowBox[{"{", "True", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.786841479126845*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"c89c67df-0771-4d21-8296-3d1a654fac87"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "True", "}"}], ",", 
     RowBox[{"{", "True", "}"}], ",", 
     RowBox[{"{", "True", "}"}], ",", 
     RowBox[{"{", "True", "}"}], ",", 
     RowBox[{"{", "True", "}"}], ",", 
     RowBox[{"{", "True", "}"}], ",", 
     RowBox[{"{", "True", "}"}], ",", 
     RowBox[{"{", "True", "}"}], ",", 
     RowBox[{"{", "True", "}"}]}], "}"}], "//", "Flatten"}], "//", 
  "Union"}]], "Input",
 CellChangeTimes->{{3.786478817654899*^9, 3.786478820296661*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"0cd6c7b0-65d8-4196-b654-0fb8bbfd7556"],

Cell[BoxData[
 RowBox[{"{", "True", "}"}]], "Output",
 CellChangeTimes->{3.786478820731823*^9, 3.78684147920663*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"14743951-9342-4c44-8a9f-38068bbfee9d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"A1", " ", 
     RowBox[{"bb", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "4"}], "}"}], "]"}]}], "+", 
    RowBox[{"A2", " ", 
     RowBox[{"bb", "[", 
      RowBox[{"{", 
       RowBox[{"3", ",", "4", ",", "6"}], "}"}], "]"}]}], "+", 
    RowBox[{"A3", " ", 
     RowBox[{"bb", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "5", ",", "6"}], "}"}], "]"}]}], "+", 
    RowBox[{"A4", " ", 
     RowBox[{"bb", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "4", ",", "6"}], "}"}], "]"}]}]}], "//", "pd"}], "//",
   "modTrivSubd"}]], "Input",
 CellChangeTimes->{{3.786478557155072*^9, 3.786478592532802*^9}, {
  3.7864786292636724`*^9, 3.78647863068878*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"45613548-cb94-46a6-9a62-de03a343f3be"],

Cell[BoxData[
 RowBox[{
  RowBox[{"A3", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["bb", 
       RowBox[{"{", "3", "}"}]], "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "6"}], "}"}], "]"}], "+", 
     RowBox[{
      SubscriptBox["bb", 
       RowBox[{"{", "4", "}"}]], "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "6"}], "}"}], "]"}], "+", 
     RowBox[{
      SubscriptBox["bb", 
       RowBox[{"{", "5", "}"}]], "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "6"}], "}"}], "]"}], "+", 
     RowBox[{
      SubscriptBox["bb", 
       RowBox[{"{", "6", "}"}]], "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "5"}], "}"}], "]"}]}], ")"}]}], "+", 
  RowBox[{"A1", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["bb", 
       RowBox[{"{", "1", "}"}]], "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "4"}], "}"}], "]"}], "+", 
     RowBox[{
      SubscriptBox["bb", 
       RowBox[{"{", "2", "}"}]], "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "4"}], "}"}], "]"}], "+", 
     RowBox[{
      SubscriptBox["bb", 
       RowBox[{"{", "5", "}"}]], "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "4"}], "}"}], "]"}], "+", 
     RowBox[{
      SubscriptBox["bb", 
       RowBox[{"{", "6", "}"}]], "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "4"}], "}"}], "]"}], "+", 
     RowBox[{
      SubscriptBox["bb", 
       RowBox[{"{", "7", "}"}]], "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "4"}], "}"}], "]"}], "+", 
     RowBox[{
      SubscriptBox["bb", 
       RowBox[{"{", "8", "}"}]], "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "4"}], "}"}], "]"}], "+", 
     RowBox[{
      SubscriptBox["bb", 
       RowBox[{"{", "9", "}"}]], "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "4"}], "}"}], "]"}]}], ")"}]}], "+", 
  RowBox[{"A2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["bb", 
       RowBox[{"{", "1", "}"}]], "[", 
      RowBox[{"{", 
       RowBox[{"4", ",", "6"}], "}"}], "]"}], "+", 
     RowBox[{
      SubscriptBox["bb", 
       RowBox[{"{", "2", "}"}]], "[", 
      RowBox[{"{", 
       RowBox[{"4", ",", "6"}], "}"}], "]"}], "+", 
     RowBox[{
      SubscriptBox["bb", 
       RowBox[{"{", "3", "}"}]], "[", 
      RowBox[{"{", 
       RowBox[{"4", ",", "6"}], "}"}], "]"}], "+", 
     RowBox[{
      SubscriptBox["bb", 
       RowBox[{"{", "4", "}"}]], "[", 
      RowBox[{"{", 
       RowBox[{"3", ",", "6"}], "}"}], "]"}], "+", 
     RowBox[{
      SubscriptBox["bb", 
       RowBox[{"{", "7", "}"}]], "[", 
      RowBox[{"{", 
       RowBox[{"4", ",", "6"}], "}"}], "]"}], "+", 
     RowBox[{
      SubscriptBox["bb", 
       RowBox[{"{", "8", "}"}]], "[", 
      RowBox[{"{", 
       RowBox[{"4", ",", "6"}], "}"}], "]"}], "+", 
     RowBox[{
      SubscriptBox["bb", 
       RowBox[{"{", "9", "}"}]], "[", 
      RowBox[{"{", 
       RowBox[{"4", ",", "6"}], "}"}], "]"}]}], ")"}]}], "+", 
  RowBox[{"A4", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["bb", 
       RowBox[{"{", "1", "}"}]], "[", 
      RowBox[{"{", 
       RowBox[{"4", ",", "6"}], "}"}], "]"}], "+", 
     RowBox[{
      SubscriptBox["bb", 
       RowBox[{"{", "2", "}"}]], "[", 
      RowBox[{"{", 
       RowBox[{"4", ",", "6"}], "}"}], "]"}], "+", 
     RowBox[{
      SubscriptBox["bb", 
       RowBox[{"{", "3", "}"}]], "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "6"}], "}"}], "]"}], "+", 
     RowBox[{
      SubscriptBox["bb", 
       RowBox[{"{", "4", "}"}]], "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "6"}], "}"}], "]"}], "+", 
     RowBox[{
      SubscriptBox["bb", 
       RowBox[{"{", "5", "}"}]], "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "4"}], "}"}], "]"}], "+", 
     RowBox[{
      SubscriptBox["bb", 
       RowBox[{"{", "6", "}"}]], "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "4"}], "}"}], "]"}], "+", 
     RowBox[{
      SubscriptBox["bb", 
       RowBox[{"{", "7", "}"}]], "[", 
      RowBox[{"{", 
       RowBox[{"4", ",", "6"}], "}"}], "]"}], "+", 
     RowBox[{
      SubscriptBox["bb", 
       RowBox[{"{", "8", "}"}]], "[", 
      RowBox[{"{", 
       RowBox[{"4", ",", "6"}], "}"}], "]"}], "+", 
     RowBox[{
      SubscriptBox["bb", 
       RowBox[{"{", "9", "}"}]], "[", 
      RowBox[{"{", 
       RowBox[{"4", ",", "6"}], "}"}], "]"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.7864785908517027`*^9, 3.786478592937342*^9}, 
   3.786478631142441*^9, 3.786841479293399*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"b914394e-e435-4344-9da0-d42c59d826d7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"3", "!"}]], 
      RowBox[{"bb", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "6", ",", "8", ",", "9"}], "}"}], "]"}]}],
      "//", "pd"}], "//", "pd"}], "//", "pd"}], "//", "bbToBlade"}]], "Input",
 CellChangeTimes->{{3.7862433697072086`*^9, 3.7862433752629004`*^9}, {
  3.7862434675109444`*^9, 3.7862434909060683`*^9}, {3.7863312958885717`*^9, 
  3.786331296245606*^9}, {3.7863313415442095`*^9, 3.786331347259547*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"e3e429bb-ae7c-4ffb-a27c-748c00f6e4fa"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["blade", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "7"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"8", ",", "9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "}"}]}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["blade", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "8"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"7", ",", "9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "}"}]}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["blade", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "9"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"7", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "}"}]}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["blade", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3", ",", "7"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"8", ",", "9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "4", ",", "5", ",", "6"}], "}"}]}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["blade", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3", ",", "8"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"7", ",", "9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "4", ",", "5", ",", "6"}], "}"}]}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["blade", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3", ",", "9"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"7", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "4", ",", "5", ",", "6"}], "}"}]}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["blade", 
    RowBox[{"{", 
     RowBox[{"1", ",", "4", ",", "7"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"8", ",", "9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "5", ",", "6"}], "}"}]}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["blade", 
    RowBox[{"{", 
     RowBox[{"1", ",", "4", ",", "8"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"7", ",", "9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "5", ",", "6"}], "}"}]}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["blade", 
    RowBox[{"{", 
     RowBox[{"1", ",", "4", ",", "9"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"7", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "5", ",", "6"}], "}"}]}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["blade", 
    RowBox[{"{", 
     RowBox[{"1", ",", "5", ",", "6"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "8", ",", "9"}], "}"}]}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["blade", 
    RowBox[{"{", 
     RowBox[{"1", ",", "5", ",", "7"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "8", ",", "9"}], "}"}]}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["blade", 
    RowBox[{"{", 
     RowBox[{"1", ",", "5", ",", "8"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "7", ",", "9"}], "}"}]}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["blade", 
    RowBox[{"{", 
     RowBox[{"1", ",", "5", ",", "9"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "7", ",", "8"}], "}"}]}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["blade", 
    RowBox[{"{", 
     RowBox[{"1", ",", "6", ",", "7"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "8", ",", "9"}], "}"}]}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["blade", 
    RowBox[{"{", 
     RowBox[{"1", ",", "6", ",", "8"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "7", ",", "9"}], "}"}]}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["blade", 
    RowBox[{"{", 
     RowBox[{"1", ",", "6", ",", "9"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "7", ",", "8"}], "}"}]}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["blade", 
    RowBox[{"{", 
     RowBox[{"1", ",", "7", ",", "8"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"5", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "4", ",", "9"}], "}"}]}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["blade", 
    RowBox[{"{", 
     RowBox[{"1", ",", "7", ",", "9"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"5", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "4", ",", "8"}], "}"}]}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["blade", 
    RowBox[{"{", 
     RowBox[{"1", ",", "8", ",", "9"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"5", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "4", ",", "7"}], "}"}]}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["blade", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3", ",", "7"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"8", ",", "9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "5", ",", "6"}], "}"}]}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["blade", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3", ",", "8"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"7", ",", "9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "5", ",", "6"}], "}"}]}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["blade", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3", ",", "9"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"7", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "5", ",", "6"}], "}"}]}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["blade", 
    RowBox[{"{", 
     RowBox[{"2", ",", "4", ",", "7"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"8", ",", "9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "5", ",", "6"}], "}"}]}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["blade", 
    RowBox[{"{", 
     RowBox[{"2", ",", "4", ",", "8"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"7", ",", "9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "5", ",", "6"}], "}"}]}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["blade", 
    RowBox[{"{", 
     RowBox[{"2", ",", "4", ",", "9"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"7", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "5", ",", "6"}], "}"}]}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["blade", 
    RowBox[{"{", 
     RowBox[{"2", ",", "5", ",", "6"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "8", ",", "9"}], "}"}]}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["blade", 
    RowBox[{"{", 
     RowBox[{"2", ",", "5", ",", "7"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "8", ",", "9"}], "}"}]}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["blade", 
    RowBox[{"{", 
     RowBox[{"2", ",", "5", ",", "8"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "7", ",", "9"}], "}"}]}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["blade", 
    RowBox[{"{", 
     RowBox[{"2", ",", "5", ",", "9"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "7", ",", "8"}], "}"}]}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["blade", 
    RowBox[{"{", 
     RowBox[{"2", ",", "6", ",", "7"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "8", ",", "9"}], "}"}]}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["blade", 
    RowBox[{"{", 
     RowBox[{"2", ",", "6", ",", "8"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "7", ",", "9"}], "}"}]}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["blade", 
    RowBox[{"{", 
     RowBox[{"2", ",", "6", ",", "9"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "7", ",", "8"}], "}"}]}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["blade", 
    RowBox[{"{", 
     RowBox[{"2", ",", "7", ",", "8"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"5", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "4", ",", "9"}], "}"}]}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["blade", 
    RowBox[{"{", 
     RowBox[{"2", ",", "7", ",", "9"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"5", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "4", ",", "8"}], "}"}]}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["blade", 
    RowBox[{"{", 
     RowBox[{"2", ",", "8", ",", "9"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"5", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "4", ",", "7"}], "}"}]}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["blade", 
    RowBox[{"{", 
     RowBox[{"3", ",", "4", ",", "5"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "7", ",", "8", ",", "9"}], "}"}]}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["blade", 
    RowBox[{"{", 
     RowBox[{"3", ",", "4", ",", "6"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "7", ",", "8", ",", "9"}], "}"}]}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["blade", 
    RowBox[{"{", 
     RowBox[{"3", ",", "4", ",", "7"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "6", ",", "8", ",", "9"}], "}"}]}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["blade", 
    RowBox[{"{", 
     RowBox[{"3", ",", "4", ",", "8"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "6", ",", "7", ",", "9"}], "}"}]}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["blade", 
    RowBox[{"{", 
     RowBox[{"3", ",", "4", ",", "9"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "6", ",", "7", ",", "8"}], "}"}]}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["blade", 
    RowBox[{"{", 
     RowBox[{"3", ",", "5", ",", "6"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "7", ",", "8", ",", "9"}], "}"}]}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["blade", 
    RowBox[{"{", 
     RowBox[{"3", ",", "5", ",", "7"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "6", ",", "8", ",", "9"}], "}"}]}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["blade", 
    RowBox[{"{", 
     RowBox[{"3", ",", "5", ",", "8"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "6", ",", "7", ",", "9"}], "}"}]}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["blade", 
    RowBox[{"{", 
     RowBox[{"3", ",", "5", ",", "9"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "6", ",", "7", ",", "8"}], "}"}]}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["blade", 
    RowBox[{"{", 
     RowBox[{"3", ",", "6", ",", "7"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "5", ",", "8", ",", "9"}], "}"}]}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["blade", 
    RowBox[{"{", 
     RowBox[{"3", ",", "6", ",", "8"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "5", ",", "7", ",", "9"}], "}"}]}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["blade", 
    RowBox[{"{", 
     RowBox[{"3", ",", "6", ",", "9"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "5", ",", "7", ",", "8"}], "}"}]}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["blade", 
    RowBox[{"{", 
     RowBox[{"3", ",", "7", ",", "8"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "5", ",", "6"}], "}"}]}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["blade", 
    RowBox[{"{", 
     RowBox[{"3", ",", "7", ",", "9"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "5", ",", "6"}], "}"}]}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["blade", 
    RowBox[{"{", 
     RowBox[{"3", ",", "8", ",", "9"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "5", ",", "6"}], "}"}]}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["blade", 
    RowBox[{"{", 
     RowBox[{"4", ",", "5", ",", "6"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "7", ",", "8", ",", "9"}], "}"}]}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["blade", 
    RowBox[{"{", 
     RowBox[{"4", ",", "5", ",", "7"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "6", ",", "8", ",", "9"}], "}"}]}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["blade", 
    RowBox[{"{", 
     RowBox[{"4", ",", "5", ",", "8"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "6", ",", "7", ",", "9"}], "}"}]}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["blade", 
    RowBox[{"{", 
     RowBox[{"4", ",", "5", ",", "9"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "6", ",", "7", ",", "8"}], "}"}]}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["blade", 
    RowBox[{"{", 
     RowBox[{"4", ",", "6", ",", "7"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "5", ",", "8", ",", "9"}], "}"}]}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["blade", 
    RowBox[{"{", 
     RowBox[{"4", ",", "6", ",", "8"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "5", ",", "7", ",", "9"}], "}"}]}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["blade", 
    RowBox[{"{", 
     RowBox[{"4", ",", "6", ",", "9"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "5", ",", "7", ",", "8"}], "}"}]}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["blade", 
    RowBox[{"{", 
     RowBox[{"4", ",", "7", ",", "8"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "5", ",", "6"}], "}"}]}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["blade", 
    RowBox[{"{", 
     RowBox[{"4", ",", "7", ",", "9"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "5", ",", "6"}], "}"}]}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["blade", 
    RowBox[{"{", 
     RowBox[{"4", ",", "8", ",", "9"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "5", ",", "6"}], "}"}]}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["blade", 
    RowBox[{"{", 
     RowBox[{"5", ",", "6", ",", "7"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "8", ",", "9"}], "}"}]}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["blade", 
    RowBox[{"{", 
     RowBox[{"5", ",", "6", ",", "8"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "7", ",", "9"}], "}"}]}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["blade", 
    RowBox[{"{", 
     RowBox[{"5", ",", "6", ",", "9"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "7", ",", "8"}], "}"}]}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["blade", 
    RowBox[{"{", 
     RowBox[{"5", ",", "7", ",", "8"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "6", ",", "9"}], "}"}]}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["blade", 
    RowBox[{"{", 
     RowBox[{"5", ",", "7", ",", "9"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "6", ",", "8"}], "}"}]}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["blade", 
    RowBox[{"{", 
     RowBox[{"5", ",", "8", ",", "9"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "6", ",", "7"}], "}"}]}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["blade", 
    RowBox[{"{", 
     RowBox[{"6", ",", "7", ",", "8"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "5", ",", "9"}], "}"}]}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["blade", 
    RowBox[{"{", 
     RowBox[{"6", ",", "7", ",", "9"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "5", ",", "8"}], "}"}]}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["blade", 
    RowBox[{"{", 
     RowBox[{"6", ",", "8", ",", "9"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "5", ",", "7"}], "}"}]}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["blade", 
    RowBox[{"{", 
     RowBox[{"7", ",", "8", ",", "9"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"5", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}]}], "}"}], 
   "]"}]}]], "Output",
 CellChangeTimes->{{3.786243373007264*^9, 3.786243411283639*^9}, {
   3.7862434599237614`*^9, 3.786243491315974*^9}, {3.786243569976055*^9, 
   3.786243579094469*^9}, 3.7862436686428895`*^9, 3.7862437148873096`*^9, 
   3.7862447569726367`*^9, 3.7862457129328585`*^9, {3.786331327382331*^9, 
   3.78633134856993*^9}, 3.7864700117893934`*^9, 3.7868414797647676`*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"a1fba536-6004-470f-a1d3-eb0a295ef148"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"bb", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "4", ",", "6", ",", "8"}], "}"}], "]"}]}], "//", 
    "pd"}], "//", "pd"}], "//", "modTrivSubd"}]], "Input",
 CellChangeTimes->{{3.7863302405779004`*^9, 3.786330242685869*^9}, {
  3.78633133101612*^9, 3.7863313315658045`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"c0964964-455f-4035-99cf-a87abfad6d33"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"6", ",", "8"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"6", ",", "8"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", 
     RowBox[{"1", ",", "4"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"6", ",", "8"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", 
     RowBox[{"1", ",", "5"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"4", ",", "8"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", 
     RowBox[{"1", ",", "6"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"4", ",", "8"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", 
     RowBox[{"1", ",", "7"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"4", ",", "6"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", 
     RowBox[{"1", ",", "8"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"4", ",", "6"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", 
     RowBox[{"1", ",", "9"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"6", ",", "8"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"6", ",", "8"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", 
     RowBox[{"2", ",", "4"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"6", ",", "8"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", 
     RowBox[{"2", ",", "5"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"4", ",", "8"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", 
     RowBox[{"2", ",", "6"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"4", ",", "8"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", 
     RowBox[{"2", ",", "7"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"4", ",", "6"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", 
     RowBox[{"2", ",", "8"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"4", ",", "6"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", 
     RowBox[{"2", ",", "9"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"6", ",", "8"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", 
     RowBox[{"3", ",", "4"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"2", ",", "8"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", 
     RowBox[{"3", ",", "5"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"2", ",", "8"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", 
     RowBox[{"3", ",", "6"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"2", ",", "8"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", 
     RowBox[{"3", ",", "7"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"2", ",", "6"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", 
     RowBox[{"3", ",", "8"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"2", ",", "6"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", 
     RowBox[{"3", ",", "9"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"6", ",", "8"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", 
     RowBox[{"4", ",", "5"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"2", ",", "8"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", 
     RowBox[{"4", ",", "6"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"2", ",", "8"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", 
     RowBox[{"4", ",", "7"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"2", ",", "6"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", 
     RowBox[{"4", ",", "8"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"2", ",", "6"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", 
     RowBox[{"4", ",", "9"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"6", ",", "8"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", 
     RowBox[{"5", ",", "6"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", 
     RowBox[{"5", ",", "7"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", 
     RowBox[{"5", ",", "8"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", 
     RowBox[{"5", ",", "9"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"4", ",", "8"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", 
     RowBox[{"6", ",", "7"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", 
     RowBox[{"6", ",", "8"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", 
     RowBox[{"6", ",", "9"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"4", ",", "8"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", 
     RowBox[{"7", ",", "8"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"4", ",", "6"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", 
     RowBox[{"7", ",", "9"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"4", ",", "6"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", 
     RowBox[{"8", ",", "9"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"4", ",", "6"}], "}"}], "]"}]}]], "Output",
 CellChangeTimes->{3.786330243422123*^9, 3.7864700118681855`*^9, 
  3.7868414798884125`*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"0ce1bb51-abb1-40b9-9937-43a1de009f9a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"MonomialList", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"bb", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "4"}], "}"}], "]"}], "+", 
      RowBox[{"bb", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"bb", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"bb", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "6"}], "}"}], "]"}]}], "//", "pd"}], "//",
     "bbToBlade"}], "]"}], "//", "Column"}]], "Input",
 CellChangeTimes->{{3.7862435819044333`*^9, 3.786243611272111*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"c79967fd-1ac5-4cfc-ad0d-8591cb8ce556"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     RowBox[{
      SubscriptBox["blade", 
       RowBox[{"{", "1", "}"}]], "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9"}], 
         "}"}]}], "}"}], "]"}]},
    {
     RowBox[{
      SubscriptBox["blade", 
       RowBox[{"{", "2", "}"}]], "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9"}], 
         "}"}]}], "}"}], "]"}]},
    {
     RowBox[{
      SubscriptBox["blade", 
       RowBox[{"{", "3", "}"}]], "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"5", ",", "6"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "4", ",", "7", ",", "8", ",", "9"}], 
         "}"}]}], "}"}], "]"}]},
    {
     RowBox[{
      SubscriptBox["blade", 
       RowBox[{"{", "4", "}"}]], "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"5", ",", "6"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3", ",", "7", ",", "8", ",", "9"}], 
         "}"}]}], "}"}], "]"}]},
    {
     RowBox[{
      SubscriptBox["blade", 
       RowBox[{"{", "5", "}"}]], "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "4", ",", "6"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "7", ",", "8", ",", "9"}], "}"}]}], 
       "}"}], "]"}]},
    {
     RowBox[{
      SubscriptBox["blade", 
       RowBox[{"{", "6", "}"}]], "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "4", ",", "5"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "7", ",", "8", ",", "9"}], "}"}]}], 
       "}"}], "]"}]},
    {
     RowBox[{
      SubscriptBox["blade", 
       RowBox[{"{", "7", "}"}]], "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "5", ",", "6", ",", "8", ",", "9"}], 
         "}"}]}], "}"}], "]"}]},
    {
     RowBox[{
      SubscriptBox["blade", 
       RowBox[{"{", "8", "}"}]], "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "5", ",", "6", ",", "7", ",", "9"}], 
         "}"}]}], "}"}], "]"}]},
    {
     RowBox[{
      SubscriptBox["blade", 
       RowBox[{"{", "9", "}"}]], "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "5", ",", "6", ",", "7", ",", "8"}], 
         "}"}]}], "}"}], "]"}]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Output",
 CellChangeTimes->{{3.786243597197635*^9, 3.7862436116880245`*^9}, 
   3.7862436688044863`*^9, 3.7862437150498753`*^9, 3.7862447571352034`*^9, 
   3.7862457131034017`*^9, 3.7864700119423695`*^9, 3.7868414801586895`*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"24556fcc-6b49-43d3-9af1-958d983b66e0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"MonomialList", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"bb", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "4"}], "}"}], "]"}], "+", 
      RowBox[{"bb", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"bb", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"bb", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "6"}], "}"}], "]"}]}], "//", "pd"}], "//",
     "modTrivSubd"}], "]"}], "//", "Column"}]], "Input",
 CellChangeTimes->{{3.786330263452857*^9, 3.786330265810181*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"59701ef5-8b72-4763-bd05-3f4ac15a4b11"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     RowBox[{
      SubscriptBox["bb", 
       RowBox[{"{", "1", "}"}]], "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "4"}], "}"}], "]"}]},
    {
     RowBox[{
      SubscriptBox["bb", 
       RowBox[{"{", "2", "}"}]], "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "4"}], "}"}], "]"}]},
    {
     RowBox[{
      SubscriptBox["bb", 
       RowBox[{"{", "3", "}"}]], "[", 
      RowBox[{"{", 
       RowBox[{"4", ",", "6"}], "}"}], "]"}]},
    {
     RowBox[{
      SubscriptBox["bb", 
       RowBox[{"{", "4", "}"}]], "[", 
      RowBox[{"{", 
       RowBox[{"3", ",", "6"}], "}"}], "]"}]},
    {
     RowBox[{
      SubscriptBox["bb", 
       RowBox[{"{", "5", "}"}]], "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "6"}], "}"}], "]"}]},
    {
     RowBox[{
      SubscriptBox["bb", 
       RowBox[{"{", "6", "}"}]], "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "5"}], "}"}], "]"}]},
    {
     RowBox[{
      SubscriptBox["bb", 
       RowBox[{"{", "7", "}"}]], "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "4"}], "}"}], "]"}]},
    {
     RowBox[{
      SubscriptBox["bb", 
       RowBox[{"{", "8", "}"}]], "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "4"}], "}"}], "]"}]},
    {
     RowBox[{
      SubscriptBox["bb", 
       RowBox[{"{", "9", "}"}]], "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "4"}], "}"}], "]"}]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Output",
 CellChangeTimes->{3.7863302667109776`*^9, 3.786470011986782*^9, 
  3.7868414802743807`*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"a861b407-371d-49e1-94b8-28e5dbc413aa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    SubscriptBox["\[Delta]", 
     RowBox[{"1", ",", "4", ",", "7"}]]}], "+", 
   SubscriptBox["\[Delta]", 
    RowBox[{"1", ",", "4", ",", "8"}]], "+", 
   SubscriptBox["\[Delta]", 
    RowBox[{"1", ",", "6", ",", "7"}]], "-", 
   SubscriptBox["\[Delta]", 
    RowBox[{"2", ",", "4", ",", "6"}]], "+", 
   SubscriptBox["\[Delta]", 
    RowBox[{"2", ",", "4", ",", "7"}]], "+", 
   SubscriptBox["\[Delta]", 
    RowBox[{"2", ",", "5", ",", "6"}]], "+", 
   SubscriptBox["\[Delta]", 
    RowBox[{"3", ",", "4", ",", "6"}]]}], "/.", 
  RowBox[{
   SubscriptBox["\[Delta]", 
    RowBox[{"a_", ",", "b_", ",", "c_"}]], "\[RuleDelayed]", 
   RowBox[{"bb", "[", 
    RowBox[{"{", 
     RowBox[{"a", ",", "b", ",", "c"}], "}"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7862448047397594`*^9, 3.78624481371492*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"fe589ee1-ea44-4696-9efa-9f05ea8b4e75"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"bb", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "4", ",", "7"}], "}"}], "]"}]}], "+", 
  RowBox[{"bb", "[", 
   RowBox[{"{", 
    RowBox[{"1", ",", "4", ",", "8"}], "}"}], "]"}], "+", 
  RowBox[{"bb", "[", 
   RowBox[{"{", 
    RowBox[{"1", ",", "6", ",", "7"}], "}"}], "]"}], "-", 
  RowBox[{"bb", "[", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", "6"}], "}"}], "]"}], "+", 
  RowBox[{"bb", "[", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", "7"}], "}"}], "]"}], "+", 
  RowBox[{"bb", "[", 
   RowBox[{"{", 
    RowBox[{"2", ",", "5", ",", "6"}], "}"}], "]"}], "+", 
  RowBox[{"bb", "[", 
   RowBox[{"{", 
    RowBox[{"3", ",", "4", ",", "6"}], "}"}], "]"}]}]], "Output",
 CellChangeTimes->{3.7862457132665358`*^9, 3.786470012029642*^9, 
  3.7868414803830895`*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"ca1f970c-3981-491b-aa7a-861db9403f9c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    RowBox[{"bb", "[", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "7"}], "}"}], "]"}]}], "+", 
   RowBox[{"bb", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "4", ",", "8"}], "}"}], "]"}], "+", 
   RowBox[{"bb", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "6", ",", "7"}], "}"}], "]"}], "-", 
   RowBox[{"bb", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "4", ",", "6"}], "}"}], "]"}], "+", 
   RowBox[{"bb", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "4", ",", "7"}], "}"}], "]"}], "+", 
   RowBox[{"bb", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "5", ",", "6"}], "}"}], "]"}], "+", 
   RowBox[{"bb", "[", 
    RowBox[{"{", 
     RowBox[{"3", ",", "4", ",", "6"}], "}"}], "]"}]}], "//", "pd"}]], "Input",
 CellChangeTimes->{{3.7862448592815332`*^9, 3.7862448624979553`*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"9a122b23-3ff8-490f-946e-3c9c8985c774"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", "1", "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"4", ",", "8"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", "1", "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"5", ",", "6"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", "1", "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"6", ",", "7"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", "2", "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"1", ",", "8"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", "2", "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"4", ",", "7"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", "2", "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"5", ",", "6"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", "3", "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"1", ",", "8"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", "3", "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"2", ",", "7"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", "3", "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"4", ",", "6"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", "4", "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"1", ",", "8"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", "4", "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"2", ",", "7"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", "4", "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"3", ",", "6"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", "5", "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"1", ",", "7"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", "5", "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"2", ",", "6"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", "5", "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"3", ",", "4"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", "6", "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"1", ",", "7"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", "6", "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"2", ",", "5"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", "6", "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"3", ",", "4"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", "7", "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"1", ",", "6"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", "7", "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", "7", "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"5", ",", "6"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", "8", "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"1", ",", "4"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", "8", "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"5", ",", "6"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", "8", "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"6", ",", "7"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", "9", "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"4", ",", "8"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", "9", "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"5", ",", "6"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", "9", "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"6", ",", "7"}], "}"}], "]"}]}]], "Output",
 CellChangeTimes->{3.786244856027313*^9, 3.786245713662879*^9, 
  3.786470012077072*^9, 3.786841480494791*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"00dcf868-ad7b-413d-9812-341550d926c1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"bb", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "4", ",", "7"}], "}"}], "]"}]}], "+", 
      RowBox[{"bb", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"bb", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "7"}], "}"}], "]"}], "-", 
      RowBox[{"bb", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"bb", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"bb", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"bb", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "6"}], "}"}], "]"}]}], "//", "pd"}], "//",
     "bbToBlade"}], "//", "MonomialList"}], "//", "Column"}]], "Input",
 CellChangeTimes->{{3.786244817483717*^9, 3.78624483586553*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"0c5e51bc-79fd-4009-bf6a-aba4f15c5865"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     RowBox[{
      SubscriptBox["blade", 
       RowBox[{"{", "1", "}"}]], "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "3", ",", "4", ",", "9"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "6", ",", "7", ",", "8"}], "}"}]}], "}"}], "]"}]},
    {
     RowBox[{
      SubscriptBox["blade", 
       RowBox[{"{", "2", "}"}]], "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "9"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8"}], 
         "}"}]}], "}"}], "]"}]},
    {
     RowBox[{
      SubscriptBox["blade", 
       RowBox[{"{", "2", "}"}]], "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"5", ",", "6", ",", "7"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "4", ",", "8", ",", "9"}], "}"}]}], 
       "}"}], "]"}]},
    {
     RowBox[{
      SubscriptBox["blade", 
       RowBox[{"{", "3", "}"}]], "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "9"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8"}], 
         "}"}]}], "}"}], "]"}]},
    {
     RowBox[{
      SubscriptBox["blade", 
       RowBox[{"{", "3", "}"}]], "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"5", ",", "6"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "4", ",", "7", ",", "8", ",", "9"}], 
         "}"}]}], "}"}], "]"}]},
    {
     RowBox[{
      SubscriptBox["blade", 
       RowBox[{"{", "3", "}"}]], "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "8", ",", "9"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "5", ",", "6", ",", "7"}], "}"}]}], "}"}], "]"}]},
    {
     RowBox[{
      SubscriptBox["blade", 
       RowBox[{"{", "4", "}"}]], "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "9"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "3", ",", "5", ",", "6", ",", "7", ",", "8"}], 
         "}"}]}], "}"}], "]"}]},
    {
     RowBox[{
      SubscriptBox["blade", 
       RowBox[{"{", "4", "}"}]], "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"5", ",", "6"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3", ",", "7", ",", "8", ",", "9"}], 
         "}"}]}], "}"}], "]"}]},
    {
     RowBox[{
      SubscriptBox["blade", 
       RowBox[{"{", "4", "}"}]], "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "8", ",", "9"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "5", ",", "6", ",", "7"}], "}"}]}], "}"}], "]"}]},
    {
     RowBox[{
      SubscriptBox["blade", 
       RowBox[{"{", "5", "}"}]], "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "8", ",", "9"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "3", ",", "4", ",", "6", ",", "7"}], "}"}]}], 
       "}"}], "]"}]},
    {
     RowBox[{
      SubscriptBox["blade", 
       RowBox[{"{", "5", "}"}]], "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "4", ",", "6"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "7", ",", "8", ",", "9"}], "}"}]}], 
       "}"}], "]"}]},
    {
     RowBox[{
      SubscriptBox["blade", 
       RowBox[{"{", "6", "}"}]], "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "8", ",", "9"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "3", ",", "4", ",", "5", ",", "7"}], "}"}]}], 
       "}"}], "]"}]},
    {
     RowBox[{
      SubscriptBox["blade", 
       RowBox[{"{", "6", "}"}]], "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "4", ",", "5"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "7", ",", "8", ",", "9"}], "}"}]}], 
       "}"}], "]"}]},
    {
     RowBox[{
      SubscriptBox["blade", 
       RowBox[{"{", "7", "}"}]], "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "5", ",", "6", ",", "8", ",", "9"}], 
         "}"}]}], "}"}], "]"}]},
    {
     RowBox[{
      SubscriptBox["blade", 
       RowBox[{"{", "7", "}"}]], "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "8", ",", "9"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "3", ",", "4", ",", "5", ",", "6"}], "}"}]}], 
       "}"}], "]"}]},
    {
     RowBox[{
      SubscriptBox["blade", 
       RowBox[{"{", "8", "}"}]], "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "3", ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "5", ",", "6", ",", "7", ",", "9"}], "}"}]}], 
       "}"}], "]"}]},
    {
     RowBox[{
      SubscriptBox["blade", 
       RowBox[{"{", "9", "}"}]], "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "6", ",", "7", ",", "8"}], "}"}]}], "}"}], "]"}]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Output",
 CellChangeTimes->{{3.7862448184885683`*^9, 3.7862448363172045`*^9}, 
   3.7862457138503833`*^9, 3.786470012129929*^9, 3.786841480608*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"4b36686f-be1e-413a-8639-31c75a4c51cb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"bb", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "4", ",", "7"}], "}"}], "]"}]}], "+", 
      RowBox[{"bb", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"bb", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "7"}], "}"}], "]"}], "-", 
      RowBox[{"bb", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"bb", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"bb", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"bb", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "6"}], "}"}], "]"}]}], "//", "pd"}], "//",
     "modTrivSubd"}], "//", "MonomialList"}], "//", "Column"}]], "Input",
 CellChangeTimes->{{3.7863302915819693`*^9, 3.7863302926329155`*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"0ca76459-dac0-4db5-b26b-f0694551e6be"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     RowBox[{
      SubscriptBox["bb", 
       RowBox[{"{", "1", "}"}]], "[", 
      RowBox[{"{", 
       RowBox[{"4", ",", "8"}], "}"}], "]"}]},
    {
     RowBox[{
      SubscriptBox["bb", 
       RowBox[{"{", "2", "}"}]], "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "8"}], "}"}], "]"}]},
    {
     RowBox[{
      SubscriptBox["bb", 
       RowBox[{"{", "2", "}"}]], "[", 
      RowBox[{"{", 
       RowBox[{"4", ",", "7"}], "}"}], "]"}]},
    {
     RowBox[{
      SubscriptBox["bb", 
       RowBox[{"{", "3", "}"}]], "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "8"}], "}"}], "]"}]},
    {
     RowBox[{
      SubscriptBox["bb", 
       RowBox[{"{", "3", "}"}]], "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "7"}], "}"}], "]"}]},
    {
     RowBox[{
      SubscriptBox["bb", 
       RowBox[{"{", "3", "}"}]], "[", 
      RowBox[{"{", 
       RowBox[{"4", ",", "6"}], "}"}], "]"}]},
    {
     RowBox[{
      SubscriptBox["bb", 
       RowBox[{"{", "4", "}"}]], "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "8"}], "}"}], "]"}]},
    {
     RowBox[{
      SubscriptBox["bb", 
       RowBox[{"{", "4", "}"}]], "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "7"}], "}"}], "]"}]},
    {
     RowBox[{
      SubscriptBox["bb", 
       RowBox[{"{", "4", "}"}]], "[", 
      RowBox[{"{", 
       RowBox[{"3", ",", "6"}], "}"}], "]"}]},
    {
     RowBox[{
      SubscriptBox["bb", 
       RowBox[{"{", "5", "}"}]], "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "7"}], "}"}], "]"}]},
    {
     RowBox[{
      SubscriptBox["bb", 
       RowBox[{"{", "5", "}"}]], "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "6"}], "}"}], "]"}]},
    {
     RowBox[{
      SubscriptBox["bb", 
       RowBox[{"{", "6", "}"}]], "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "7"}], "}"}], "]"}]},
    {
     RowBox[{
      SubscriptBox["bb", 
       RowBox[{"{", "6", "}"}]], "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "5"}], "}"}], "]"}]},
    {
     RowBox[{
      SubscriptBox["bb", 
       RowBox[{"{", "7", "}"}]], "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "6"}], "}"}], "]"}]},
    {
     RowBox[{
      SubscriptBox["bb", 
       RowBox[{"{", "7", "}"}]], "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "4"}], "}"}], "]"}]},
    {
     RowBox[{
      SubscriptBox["bb", 
       RowBox[{"{", "8", "}"}]], "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "4"}], "}"}], "]"}]},
    {
     RowBox[{
      SubscriptBox["bb", 
       RowBox[{"{", "9", "}"}]], "[", 
      RowBox[{"{", 
       RowBox[{"4", ",", "8"}], "}"}], "]"}]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Output",
 CellChangeTimes->{3.7863302932149873`*^9, 3.7864700121772127`*^9, 
  3.7868414806937704`*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"b19c9acf-91a9-4a88-a6a0-1d6702a1761a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"bb", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "3", ",", "4", ",", "5"}], "}"}], "]"}]}], "//", 
    "pd"}], "//", "pd"}], "//", "Length"}]], "Input",
 CellChangeTimes->{{3.7862449977792816`*^9, 3.7862450120691986`*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"42bfdf13-46c7-485a-a138-25e5188a6063"],

Cell[BoxData["36"], "Output",
 CellChangeTimes->{{3.786245001267898*^9, 3.786245012425397*^9}, 
   3.7862457140298977`*^9, 3.786470012242067*^9, 3.7868414807635884`*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"24a5e114-e505-4020-92bb-7cf8b58478ab"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"bb", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "3", ",", "4", ",", "5"}], "}"}], "]"}]}], "//", 
    "pd"}], "//", "pd"}], "//", "modTrivSubd"}]], "Input",
 CellChangeTimes->{3.7862457002607374`*^9},
 CellLabel->"In[18]:=",ExpressionUUID->"14fc14e5-1d54-47f7-9545-af93b23a7a35"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"1", ",", "5"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", 
     RowBox[{"2", ",", "4"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"1", ",", "5"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", 
     RowBox[{"2", ",", "5"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"1", ",", "4"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", 
     RowBox[{"3", ",", "4"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"1", ",", "5"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", 
     RowBox[{"3", ",", "5"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"1", ",", "4"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", 
     RowBox[{"4", ",", "5"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], "]"}]}]], "Output",
 CellChangeTimes->{3.786245042106258*^9, 3.786245714225376*^9, 
  3.786470012286431*^9, 3.786841480843379*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"4a1b4af4-a594-43ad-ab74-6559f5d6112a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"bb", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "4", ",", "5"}], "}"}], "]"}]}], "//", 
     "pd"}], "//", "pd"}], "//", "modTrivSubd"}], "//", "Length"}]], "Input",
 CellChangeTimes->{{3.786245024303289*^9, 3.7862450287884245`*^9}, 
   3.786245700268717*^9},
 CellLabel->"In[19]:=",ExpressionUUID->"540c52fa-59c6-4178-bd68-17af2bd316d5"],

Cell[BoxData["6"], "Output",
 CellChangeTimes->{{3.786245026449136*^9, 3.786245029142811*^9}, 
   3.786245714424841*^9, 3.7864700123911495`*^9, 3.786841480917182*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"47677763-5f94-4fcf-9639-92e39c914b4e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"bb", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "3", ",", "5", ",", "7"}], "}"}], "]"}]}], "//", 
    "pd"}], "//", "pd"}], "//", "modTrivSubd"}]], "Input",
 CellChangeTimes->{{3.78624507587786*^9, 3.78624512369818*^9}, 
   3.786245700277691*^9},
 CellLabel->"In[20]:=",ExpressionUUID->"38c0d084-cc0a-4292-bcc2-e98268a8db45"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"5", ",", "7"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"5", ",", "7"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", 
     RowBox[{"1", ",", "4"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"3", ",", "7"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", 
     RowBox[{"1", ",", "5"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"3", ",", "7"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", 
     RowBox[{"1", ",", "6"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"3", ",", "5"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", 
     RowBox[{"1", ",", "7"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"3", ",", "5"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", 
     RowBox[{"1", ",", "8"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"5", ",", "7"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", 
     RowBox[{"1", ",", "9"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"5", ",", "7"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"1", ",", "7"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", 
     RowBox[{"2", ",", "4"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"1", ",", "7"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", 
     RowBox[{"2", ",", "5"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"1", ",", "7"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", 
     RowBox[{"2", ",", "6"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"1", ",", "5"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", 
     RowBox[{"2", ",", "7"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"1", ",", "5"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", 
     RowBox[{"2", ",", "8"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"5", ",", "7"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", 
     RowBox[{"2", ",", "9"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"5", ",", "7"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", 
     RowBox[{"3", ",", "4"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"1", ",", "7"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", 
     RowBox[{"3", ",", "5"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"1", ",", "7"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", 
     RowBox[{"3", ",", "6"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"1", ",", "5"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", 
     RowBox[{"3", ",", "7"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"1", ",", "5"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", 
     RowBox[{"3", ",", "8"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"5", ",", "7"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", 
     RowBox[{"3", ",", "9"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"5", ",", "7"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", 
     RowBox[{"4", ",", "5"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", 
     RowBox[{"4", ",", "6"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", 
     RowBox[{"4", ",", "7"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", 
     RowBox[{"4", ",", "8"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"3", ",", "7"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", 
     RowBox[{"4", ",", "9"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"3", ",", "7"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", 
     RowBox[{"5", ",", "6"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", 
     RowBox[{"5", ",", "7"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", 
     RowBox[{"5", ",", "8"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"3", ",", "7"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", 
     RowBox[{"5", ",", "9"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"3", ",", "7"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", 
     RowBox[{"6", ",", "7"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"3", ",", "5"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", 
     RowBox[{"6", ",", "8"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"3", ",", "5"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", 
     RowBox[{"6", ",", "9"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"3", ",", "5"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", 
     RowBox[{"7", ",", "8"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"3", ",", "5"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", 
     RowBox[{"7", ",", "9"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"3", ",", "5"}], "}"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["bb", 
    RowBox[{"{", 
     RowBox[{"8", ",", "9"}], "}"}]], "[", 
   RowBox[{"{", 
    RowBox[{"5", ",", "7"}], "}"}], "]"}]}]], "Output",
 CellChangeTimes->{{3.786245084556098*^9, 3.7862451241180573`*^9}, 
   3.7862457148233833`*^9, 3.7864700124709635`*^9, 3.7868414811232023`*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"aa0a2dcb-1dc9-4649-b87c-441b4d27460c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Map", "[", 
  RowBox[{"steinmannCompatibleLinearCombBladesQ", ",", 
   RowBox[{"GatherBy", "[", 
    RowBox[{
     RowBox[{"MonomialList", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["\[Delta]", 
               RowBox[{"1", ",", "2", ",", "4", ",", "7"}]]}], "+", 
             SubscriptBox["\[Delta]", 
              RowBox[{"1", ",", "2", ",", "4", ",", "8"}]], "+", 
             SubscriptBox["\[Delta]", 
              RowBox[{"1", ",", "2", ",", "5", ",", "7"}]], "-", 
             SubscriptBox["\[Delta]", 
              RowBox[{"1", ",", "3", ",", "4", ",", "6"}]], "+", 
             SubscriptBox["\[Delta]", 
              RowBox[{"1", ",", "3", ",", "4", ",", "8"}]], "+", 
             SubscriptBox["\[Delta]", 
              RowBox[{"1", ",", "3", ",", "5", ",", "6"}]], "+", 
             SubscriptBox["\[Delta]", 
              RowBox[{"2", ",", "3", ",", "4", ",", "6"}]], "+", 
             SubscriptBox["\[Delta]", 
              RowBox[{"2", ",", "3", ",", "4", ",", "7"}]], "-", 
             SubscriptBox["\[Delta]", 
              RowBox[{"2", ",", "5", ",", "7", ",", "8"}]], "+", 
             SubscriptBox["\[Delta]", 
              RowBox[{"2", ",", "6", ",", "7", ",", "8"}]], "-", 
             SubscriptBox["\[Delta]", 
              RowBox[{"3", ",", "5", ",", "6", ",", "8"}]], "+", 
             SubscriptBox["\[Delta]", 
              RowBox[{"3", ",", "5", ",", "7", ",", "8"}]], "+", 
             SubscriptBox["\[Delta]", 
              RowBox[{"4", ",", "5", ",", "6", ",", "8"}]]}], "/.", 
            RowBox[{
             SubscriptBox["\[Delta]", 
              RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}]], 
             "\[RuleDelayed]", 
             RowBox[{"bb", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}], "]"}]}]}], 
           "//", "pd"}], "//", "pd"}], ")"}]}], "//", "modTrivSubd"}], "]"}], 
     ",", 
     RowBox[{
      RowBox[{"Head", "[", 
       RowBox[{
        RowBox[{"Variables", "[", "#", "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], "]"}], "&"}]}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.7864735649112053`*^9, 3.7864735684795756`*^9}, {
  3.786473680632659*^9, 3.786473685805812*^9}, {3.786473918232253*^9, 
  3.7864739470115976`*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"3b99e9bf-22c3-43dd-9ff5-1869aa5fcf1c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "True", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"True", ",", "True", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True"}],
     "}"}], ",", 
   RowBox[{"{", "True", "}"}], ",", 
   RowBox[{"{", "True", "}"}], ",", "True", ",", 
   RowBox[{"{", "True", "}"}], ",", 
   RowBox[{"{", "True", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"True", ",", "True", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"True", ",", "True", ",", "True"}], "}"}], ",", 
   RowBox[{"{", "True", "}"}], ",", "True", ",", 
   RowBox[{"{", "True", "}"}], ",", 
   RowBox[{"{", "True", "}"}], ",", 
   RowBox[{"{", "True", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"True", ",", "True", ",", "True"}], "}"}], ",", "True", ",", 
   RowBox[{"{", "True", "}"}], ",", 
   RowBox[{"{", "True", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"True", ",", "True", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"True", ",", "True", ",", "True"}], "}"}], ",", 
   RowBox[{"{", "True", "}"}], ",", 
   RowBox[{"{", "True", "}"}], ",", 
   RowBox[{"{", "True", "}"}], ",", 
   RowBox[{"{", "True", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True"}],
     "}"}], ",", 
   RowBox[{"{", "True", "}"}], ",", "True", ",", 
   RowBox[{"{", "True", "}"}], ",", 
   RowBox[{"{", "True", "}"}], ",", 
   RowBox[{"{", "True", "}"}], ",", 
   RowBox[{"{", "True", "}"}], ",", 
   RowBox[{"{", "True", "}"}], ",", 
   RowBox[{"{", "True", "}"}], ",", "True", ",", 
   RowBox[{"{", "True", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.786841482232816*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"7d8f8cfb-9094-4ec6-87c2-bc5b73f7880f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "True", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
       "True"}], "}"}], ",", 
     RowBox[{"{", "True", "}"}], ",", 
     RowBox[{"{", "True", "}"}], ",", "True", ",", 
     RowBox[{"{", "True", "}"}], ",", 
     RowBox[{"{", "True", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", "True", "}"}], ",", "True", ",", 
     RowBox[{"{", "True", "}"}], ",", 
     RowBox[{"{", "True", "}"}], ",", 
     RowBox[{"{", "True", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True", ",", "True"}], "}"}], ",", "True", ",", 
     RowBox[{"{", "True", "}"}], ",", 
     RowBox[{"{", "True", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", "True", "}"}], ",", 
     RowBox[{"{", "True", "}"}], ",", 
     RowBox[{"{", "True", "}"}], ",", 
     RowBox[{"{", "True", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
       "True"}], "}"}], ",", 
     RowBox[{"{", "True", "}"}], ",", "True", ",", 
     RowBox[{"{", "True", "}"}], ",", 
     RowBox[{"{", "True", "}"}], ",", 
     RowBox[{"{", "True", "}"}], ",", 
     RowBox[{"{", "True", "}"}], ",", 
     RowBox[{"{", "True", "}"}], ",", 
     RowBox[{"{", "True", "}"}], ",", "True", ",", 
     RowBox[{"{", "True", "}"}]}], "}"}], "//", "Flatten"}], "//", 
  "Union"}]], "Input",
 CellChangeTimes->{{3.786750430739134*^9, 3.786750433358059*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"bd0cdc48-a762-4fef-a52f-b4899281fa43"],

Cell[BoxData[
 RowBox[{"{", "True", "}"}]], "Output",
 CellChangeTimes->{3.786750433840304*^9, 3.7868414824253063`*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"0b12c933-69a6-4f2c-883e-c6514b3b699f"]
}, Open  ]],

Cell[TextData[{
 StyleBox["We use GatherBy to organize the degenerate array of Feynman \
diagrams for one of the poles for (4,8).  The data is stored in \
\[OpenCurlyDoubleQuote]planarBasis48\[CloseCurlyDoubleQuote] in one of the \
subsections below.\nObserve: ",
  FontWeight->"Bold"],
 StyleBox["no pair of induces in any row is crossing in the example given!",
  FontWeight->"Bold",
  FontVariations->{"Underline"->True}],
 StyleBox["  That is, every row defines a weakly separated collection of \
2-element sets; ",
  FontWeight->"Bold"],
 StyleBox["each row is a (degenerate) Feynman diagram",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[".\nWhen a linear combination of blades maps to a  row labeled by \
weakly separated pairs,  then (claim -- checked carefully, but the if and \
only if proof needs to be written?) you\[CloseCurlyQuote]ve successfully \
induced a matroid subdivision on the bulk of the hypersimplex!",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.786330888996709*^9, 3.786330936290764*^9}, {
   3.7863309755659647`*^9, 3.7863311798851185`*^9}, 3.7863316619868135`*^9, {
   3.7863318152033806`*^9, 3.7863318296690865`*^9}, {3.7863328982818966`*^9, 
   3.786332899379002*^9}, 3.786380631986142*^9, {3.786475613731697*^9, 
   3.7864756521848526`*^9}},
 Background->RGBColor[
  1, 0.5, 0],ExpressionUUID->"8d940afd-6d49-4b29-a31a-849522caf2ec"],

Cell[TextData[StyleBox["example of usage to check compatibility of \
subdivisions:",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.786474026719978*^9, 3.7864740418736534`*^9}},
 Background->RGBColor[
  1, 0.5, 0.5],ExpressionUUID->"1890a12b-3934-487e-aa78-699e0aac479c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Map", "[", 
  RowBox[{"steinmannCompatibleLinearCombBladesQ", ",", 
   RowBox[{"GatherBy", "[", 
    RowBox[{
     RowBox[{"MonomialList", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             SubscriptBox["\[Delta]", 
              RowBox[{"1", ",", "3", ",", "5", ",", "6"}]], "+", 
             SubscriptBox["\[Delta]", 
              RowBox[{"1", ",", "3", ",", "5", ",", "7"}]]}], "/.", 
            RowBox[{
             SubscriptBox["\[Delta]", 
              RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}]], 
             "\[RuleDelayed]", 
             RowBox[{"bb", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}], "]"}]}]}], 
           "//", "pd"}], "//", "pd"}], ")"}]}], "//", "modTrivSubd"}], "]"}], 
     ",", 
     RowBox[{
      RowBox[{"Head", "[", 
       RowBox[{
        RowBox[{"Variables", "[", "#", "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], "]"}], "&"}]}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.7864739583217225`*^9, 3.7864739915967846`*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"23deeeac-9b39-4db5-af69-c977891085db"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", 
   RowBox[{"{", "True", "}"}], ",", 
   RowBox[{"{", "True", "}"}], ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", 
   RowBox[{"{", "True", "}"}], ",", 
   RowBox[{"{", "True", "}"}], ",", 
   RowBox[{"{", "True", "}"}], ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", 
   RowBox[{"{", "True", "}"}], ",", 
   RowBox[{"{", "True", "}"}], ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True", ",", "True", ",", 
   RowBox[{"{", "True", "}"}], ",", 
   RowBox[{"{", "True", "}"}], ",", 
   RowBox[{"{", "True", "}"}], ",", "True", ",", 
   RowBox[{"{", "True", "}"}], ",", 
   RowBox[{"{", "True", "}"}], ",", 
   RowBox[{"{", "True", "}"}], ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{3.7864739926339064`*^9, 3.7868414825948534`*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"48e74526-9e06-4820-8118-133f3ff0f734"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Map", "[", 
  RowBox[{"steinmannCompatibleLinearCombBladesQ", ",", 
   RowBox[{"GatherBy", "[", 
    RowBox[{
     RowBox[{"MonomialList", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"bb", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "4"}], "}"}], "]"}], "+", 
         RowBox[{"bb", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "3", ",", "5"}], "}"}], "]"}]}], "//", "pd"}], "//",
        "modTrivSubd"}], "]"}], ",", 
     RowBox[{
      RowBox[{"Head", "[", 
       RowBox[{
        RowBox[{"Variables", "[", "#", "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], "]"}], "&"}]}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.786473696160532*^9, 3.786473783363988*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"710f29e9-3aca-4093-84f3-f4a673a34838"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "False", "}"}], ",", 
   RowBox[{"{", "True", "}"}], ",", "True", ",", "True", ",", 
   RowBox[{"{", "False", "}"}], ",", 
   RowBox[{"{", "False", "}"}], ",", 
   RowBox[{"{", "False", "}"}], ",", 
   RowBox[{"{", "False", "}"}], ",", 
   RowBox[{"{", "False", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7864737112566476`*^9, {3.786473756525491*^9, 3.7864737837300043`*^9}, 
   3.7868414827195296`*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"ea089110-464b-42a5-85ea-add99391a3bd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Map", "[", 
    RowBox[{"steinmannCompatibleLinearCombBladesQ", ",", 
     RowBox[{"GatherBy", "[", 
      RowBox[{
       RowBox[{"MonomialList", "[", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               SubscriptBox["\[Delta]", 
                RowBox[{"1", ",", "3", ",", "5", ",", "6"}]], "+", 
               SubscriptBox["\[Delta]", 
                RowBox[{"1", ",", "3", ",", "4", ",", "7"}]]}], "/.", 
              RowBox[{
               SubscriptBox["\[Delta]", 
                RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}]], 
               "\[RuleDelayed]", 
               RowBox[{"bb", "[", 
                RowBox[{"{", 
                 RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}], 
                "]"}]}]}], "//", "pd"}], "//", "pd"}], ")"}]}], "//", 
         "modTrivSubd"}], "]"}], ",", 
       RowBox[{
        RowBox[{"Head", "[", 
         RowBox[{
          RowBox[{"Variables", "[", "#", "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}], "&"}]}], "]"}]}], "]"}], "//",
    "Flatten"}], "//", "Union"}]], "Input",
 CellChangeTimes->{{3.7864740809231815`*^9, 3.7864741197189007`*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"a158f0c2-2db8-4144-81ef-dc755ef93b48"],

Cell[BoxData[
 RowBox[{"{", "True", "}"}]], "Output",
 CellChangeTimes->{3.7864740816775923`*^9, 3.786474137794009*^9, 
  3.786841482897588*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"4edf506e-0050-4ce6-a1e6-1fc1a8aa7d0d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Map", "[", 
     RowBox[{"steinmannCompatibleLinearCombBladesQ", ",", 
      RowBox[{"GatherBy", "[", 
       RowBox[{
        RowBox[{"MonomialList", "[", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                SubscriptBox["\[Delta]", 
                 RowBox[{"1", ",", "3", ",", "5", ",", "7"}]], "+", 
                SubscriptBox["\[Delta]", 
                 RowBox[{"2", ",", "4", ",", "5", ",", "7"}]]}], "/.", 
               RowBox[{
                SubscriptBox["\[Delta]", 
                 RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}]], 
                "\[RuleDelayed]", 
                RowBox[{"bb", "[", 
                 RowBox[{"{", 
                  RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}], 
                 "]"}]}]}], "//", "pd"}], "//", "pd"}], ")"}]}], "//", 
          "modTrivSubd"}], "]"}], ",", 
        RowBox[{
         RowBox[{"Head", "[", 
          RowBox[{
           RowBox[{"Variables", "[", "#", "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}], "&"}]}], "]"}]}], "]"}], "//",
     "Flatten"}], "//", "Union"}], "//", "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.7864847410763597`*^9, 3.7864847419605083`*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"271138f5-6b30-4215-ac8d-13555e0b9100"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.1726038`", ",", 
   RowBox[{"{", 
    RowBox[{"False", ",", "True"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7864741395670767`*^9, {3.786484738153313*^9, 3.7864847425738087`*^9}, 
   3.786841483079076*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"455fdc66-77f0-436d-a868-772bf8be2aa7"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Pole compatibility and the full generalized biadjoint amplitude for (3,6)\
\>", "Section",
 CellChangeTimes->{{3.786485447725483*^9, 3.7864854509929214`*^9}, 
   3.7867499395582933`*^9, {3.786751440463105*^9, 
   3.7867514748674088`*^9}},ExpressionUUID->"8a81fad7-0171-4716-8579-\
b44fc647c502"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"n", "=", "6"}], "}"}], ",", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"betaToBlade", "[", 
       RowBox[{
        SubscriptBox["bb", "L_"], "[", 
        RowBox[{"{", 
         RowBox[{"i_", ",", "j_"}], "}"}], "]"}], "]"}], ":=", 
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"k", ",", "out1", ",", "out2"}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"out1", "=", 
          RowBox[{"Complement", "[", 
           RowBox[{
            RowBox[{"Range", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Min", "[", 
                RowBox[{"i", ",", "j"}], "]"}], "+", "1"}], ",", 
              RowBox[{"Max", "[", 
               RowBox[{"i", ",", "j"}], "]"}]}], "]"}], ",", "L"}], "]"}]}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"out2", "=", 
          RowBox[{"Complement", "[", 
           RowBox[{
            RowBox[{"Complement", "[", 
             RowBox[{
              RowBox[{"Range", "[", "n", "]"}], ",", 
              RowBox[{"Range", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Min", "[", 
                  RowBox[{"i", ",", "j"}], "]"}], "+", "1"}], ",", 
                RowBox[{"Max", "[", 
                 RowBox[{"i", ",", "j"}], "]"}]}], "]"}]}], "]"}], ",", "L"}],
            "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", "out1", "]"}], "\[LessEqual]", "1"}], "||", 
            RowBox[{
             RowBox[{"Length", "[", "out2", "]"}], "\[LessEqual]", "1"}]}], 
           ",", "0", ",", "\[IndentingNewLine]", 
           RowBox[{
            SubscriptBox["blade", "L"], "[", 
            RowBox[{"Sort", "[", 
             RowBox[{"{", 
              RowBox[{"out1", ",", "out2"}], "}"}], "]"}], "]"}]}], "]"}]}]}],
        "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"bbToBlade", "[", "x_", "]"}], ":=", 
      RowBox[{"Simplify", "[", 
       RowBox[{"x", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"bb", "[", "S___", "]"}], "\[RuleDelayed]", 
           RowBox[{"betaToBlade", "[", 
            RowBox[{
             SubscriptBox["bb", 
              RowBox[{"{", "}"}]], "[", "S", "]"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{
            SubscriptBox["bb", "L_"], "[", "S___", "]"}], "\[RuleDelayed]", 
           RowBox[{"betaToBlade", "[", 
            RowBox[{
             SubscriptBox["bb", "L"], "[", "S", "]"}], "]"}]}]}], "}"}]}], 
       "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"betaModKernel", "[", 
       RowBox[{
        SubscriptBox["bb", "L_"], "[", 
        RowBox[{"{", 
         RowBox[{"i_", ",", "j_"}], "}"}], "]"}], "]"}], ":=", 
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"k", ",", 
          RowBox[{"(*", 
           RowBox[{"n", ","}], "*)"}], "out1", ",", "out2"}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"out1", "=", 
          RowBox[{"Complement", "[", 
           RowBox[{
            RowBox[{"Range", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Min", "[", 
                RowBox[{"i", ",", "j"}], "]"}], "+", "1"}], ",", 
              RowBox[{"Max", "[", 
               RowBox[{"i", ",", "j"}], "]"}]}], "]"}], ",", "L"}], "]"}]}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"out2", "=", 
          RowBox[{"Complement", "[", 
           RowBox[{
            RowBox[{"Complement", "[", 
             RowBox[{
              RowBox[{"Range", "[", "n", "]"}], ",", 
              RowBox[{"Range", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Min", "[", 
                  RowBox[{"i", ",", "j"}], "]"}], "+", "1"}], ",", 
                RowBox[{"Max", "[", 
                 RowBox[{"i", ",", "j"}], "]"}]}], "]"}]}], "]"}], ",", "L"}],
            "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", "out1", "]"}], "\[LessEqual]", "1"}], "||", 
            RowBox[{
             RowBox[{"Length", "[", "out2", "]"}], "\[LessEqual]", "1"}]}], 
           ",", "0", ",", "\[IndentingNewLine]", 
           RowBox[{
            SubscriptBox["bb", "L"], "[", 
            RowBox[{"Sort", "[", 
             RowBox[{"{", 
              RowBox[{"i", ",", "j"}], "}"}], "]"}], "]"}]}], "]"}]}]}], 
       "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"modTrivSubd", "[", "x_", "]"}], ":=", 
      RowBox[{"Simplify", "[", 
       RowBox[{"x", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"bb", "[", "S___", "]"}], "\[RuleDelayed]", 
           RowBox[{"betaModKernel", "[", 
            RowBox[{
             SubscriptBox["bb", 
              RowBox[{"{", "}"}]], "[", "S", "]"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{
            SubscriptBox["bb", "L_"], "[", "S___", "]"}], "\[RuleDelayed]", 
           RowBox[{"betaModKernel", "[", 
            RowBox[{
             SubscriptBox["bb", "L"], "[", "S", "]"}], "]"}]}]}], "}"}]}], 
       "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"boundary", "[", 
       RowBox[{
        SubscriptBox["bb", "L_"], "[", "monom_", "]"}], "]"}], ":=", 
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"(*", 
          RowBox[{"n", ","}], "*)"}], 
         RowBox[{
         "k", ",", "bdry", ",", "boundaries", ",", "collection", ",", 
          "vertex", ",", "nextSmallest"}], "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"k", "=", 
          RowBox[{"Length", "[", 
           RowBox[{"List", "@@", "monom"}], "]"}]}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"vertex", "=", 
          RowBox[{"{", 
           RowBox[{"List", "@@", "monom"}], "}"}]}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"nextSmallest", "[", "set_", "]"}], "[", "bdry_", "]"}], ":=", 
          RowBox[{"Catch", "[", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Union", "[", 
                 RowBox[{"Flatten", "[", 
                  RowBox[{"Position", "[", 
                   RowBox[{"set", ",", 
                    RowBox[{"Mod", "[", 
                    RowBox[{
                    RowBox[{"bdry", "+", "j"}], ",", "n", ",", "1"}], "]"}]}],
                    "]"}], "]"}], "]"}], "\[NotEqual]", 
                RowBox[{"{", "}"}]}], ",", 
               RowBox[{"Throw", "[", 
                RowBox[{"set", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{"Position", "[", 
                    RowBox[{"set", ",", 
                    RowBox[{"Mod", "[", 
                    RowBox[{
                    RowBox[{"bdry", "+", "j"}], ",", "n", ",", "1"}], "]"}]}],
                     "]"}], "[", 
                   RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}], "]"}], 
                "]"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "0", ",", 
               RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}], "]"}]}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"boundaries", "=", 
          RowBox[{"Simplify", "[", 
           RowBox[{"Total", "[", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"Sort", "[", 
                 RowBox[{"Flatten", "[", 
                  RowBox[{"Join", "[", 
                   RowBox[{
                    RowBox[{"{", "bdry", "}"}], ",", 
                    RowBox[{"{", "L", "}"}]}], "]"}], "]"}], "]"}]], "[", 
               RowBox[{
                RowBox[{"Intersection", "[", 
                 RowBox[{
                  RowBox[{"Complement", "[", 
                   RowBox[{
                    RowBox[{"Subsets", "[", 
                    RowBox[{
                    RowBox[{"Range", "[", "n", "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"k", "-", "1"}], "}"}]}], "]"}], ",", 
                    RowBox[{"Map", "[", 
                    RowBox[{"Sort", ",", 
                    RowBox[{"PermutationReplace", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Range", "[", "k", "]"}], "-", "1"}], ",", 
                    RowBox[{"CyclicGroup", "[", "n", "]"}]}], "]"}]}], 
                    "]"}]}], "]"}], ",", 
                  RowBox[{"DeleteDuplicates", "[", 
                   RowBox[{"Map", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"DeleteCases", "[", 
                    RowBox[{"#", ",", 
                    RowBox[{
                    RowBox[{"nextSmallest", "[", "#", "]"}], "[", "bdry", 
                    "]"}]}], "]"}], "&"}], ",", "vertex"}], "]"}], "]"}]}], 
                 "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"bdry", ",", 
                RowBox[{"Range", "[", "n", "]"}]}], "}"}]}], "]"}], "]"}], 
           "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"boundaries", "/.", 
          RowBox[{
           RowBox[{
            SubscriptBox["bb", "Q_"], "[", "S_", "]"}], "\[RuleDelayed]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Length", "[", 
               RowBox[{"Union", "[", 
                RowBox[{"Flatten", "[", "Q", "]"}], "]"}], "]"}], "<", 
              RowBox[{"Length", "[", 
               RowBox[{"Flatten", "[", "Q", "]"}], "]"}]}], ",", "0", ",", 
             RowBox[{
              SubscriptBox["bb", "Q"], "[", "S", "]"}]}], "]"}]}]}]}]}], 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"pd", "[", "x_", "]"}], ":=", 
      RowBox[{"Simplify", "[", 
       RowBox[{"x", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"bb", "[", "S___", "]"}], "\[RuleDelayed]", 
           RowBox[{"boundary", "[", 
            RowBox[{
             SubscriptBox["bb", 
              RowBox[{"{", "}"}]], "[", "S", "]"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{
            SubscriptBox["bb", "L_"], "[", "S___", "]"}], "\[RuleDelayed]", 
           RowBox[{"boundary", "[", 
            RowBox[{
             SubscriptBox["bb", "L"], "[", "S", "]"}], "]"}]}]}], "}"}]}], 
       "]"}]}], ";"}]}], "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"steinmannCompatibleQPartition", "[", 
    RowBox[{"{", 
     RowBox[{"partition1_", ",", "partition2_"}], "}"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Length", "[", 
       RowBox[{"DeleteCases", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Intersection", "[", 
            RowBox[{
             RowBox[{"partition1", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"partition2", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"Intersection", "[", 
            RowBox[{
             RowBox[{"partition1", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"partition2", "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"Intersection", "[", 
            RowBox[{
             RowBox[{"partition1", "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"partition2", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"Intersection", "[", 
            RowBox[{
             RowBox[{"partition1", "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"partition2", "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], "}"}], ",", 
         RowBox[{"{", "}"}]}], "]"}], "]"}], "\[LessEqual]", "3"}], ",", 
     "True", ",", "False"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
   "steinmannCompatibleLinearCombBladesQ", "[", "linearCombBladesD2n_", "]"}],
    ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Length", "[", "linearCombBladesD2n", "]"}], "\[LessEqual]", 
      "1"}], ",", "True", ",", 
     RowBox[{"Map", "[", 
      RowBox[{"steinmannCompatibleQPartition", ",", 
       RowBox[{
        RowBox[{"Subsets", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"linearCombBladesD2n", "/.", 
             RowBox[{"linearCombBladesD2n", "\[RuleDelayed]", 
              RowBox[{"Variables", "[", "linearCombBladesD2n", "]"}]}]}], "//",
             "bbToBlade"}], ")"}], ",", 
          RowBox[{"{", "2", "}"}]}], "]"}], "/.", 
        RowBox[{
         RowBox[{
          SubscriptBox["blade", "L_"], "[", "partition_", "]"}], 
         "\[RuleDelayed]", "partition"}]}]}], "]"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.786299148724782*^9, 3.7862992761871133`*^9}, 
   3.786299309018033*^9, 3.7863299873469367`*^9, 3.7863300488076873`*^9, {
   3.786331311059615*^9, 3.7863313179915104`*^9}, {3.7864723046241493`*^9, 
   3.786472387473466*^9}, {3.7864724195234394`*^9, 3.7864724197473726`*^9}, {
   3.7864724567436504`*^9, 3.786472472915409*^9}, {3.7864725033634677`*^9, 
   3.7864725382583323`*^9}, {3.786472574989324*^9, 3.786472681840595*^9}, {
   3.7864727130364876`*^9, 3.7864727440542603`*^9}, {3.786472882073045*^9, 
   3.78647300432491*^9}, {3.7864730474795694`*^9, 3.786473141568082*^9}, 
   3.786473261502617*^9, {3.786473332190778*^9, 3.7864733816742144`*^9}, {
   3.786473455536928*^9, 3.7864734563637114`*^9}, {3.786473500308844*^9, 
   3.7864735054196515`*^9}, {3.7864736014269085`*^9, 
   3.7864736673679886`*^9}, {3.786478376160634*^9, 3.786478380636351*^9}, 
   3.7867511477405605`*^9, {3.786808734974811*^9, 3.786808743760888*^9}, 
   3.786929797766259*^9},ExpressionUUID->"940c19fa-69a2-43a0-94ab-\
adf8b3bd3ca6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"polesPlanarBasis36", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Map", "[", 
       RowBox[{"\[Delta]", ",", 
        RowBox[{"Complement", "[", 
         RowBox[{
          RowBox[{"Subsets", "[", 
           RowBox[{
            RowBox[{"Range", "[", "6", "]"}], ",", 
            RowBox[{"{", "3", "}"}]}], "]"}], ",", 
          RowBox[{"Map", "[", 
           RowBox[{"Sort", ",", 
            RowBox[{"PermutationReplace", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
              RowBox[{"CyclicGroup", "[", "6", "]"}]}], "]"}]}], "]"}]}], 
         "]"}]}], "]"}], ",", 
      RowBox[{
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "4"}], "}"}], "]"}], "+", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"3", ",", "4", ",", "6"}], "}"}], "]"}], "+", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "5", ",", "6"}], "}"}], "]"}], "-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "4", ",", "6"}], "}"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "3", ",", "5"}], "}"}], "]"}], "+", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "4", ",", "5"}], "}"}], "]"}], "+", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "6"}], "}"}], "]"}], "-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "5"}], "}"}], "]"}]}]}], "}"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.786485857196406*^9, 3.786485865884549*^9}},
 CellLabel->
  "In[231]:=",ExpressionUUID->"3ae67fcb-0aa9-4eea-9cf1-b609cd4ed0c0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"polesPlanarBasis36", "//", "Length"}]], "Input",
 CellChangeTimes->{{3.786485867659709*^9, 3.786485871274663*^9}},
 CellLabel->
  "In[232]:=",ExpressionUUID->"72364a59-3ff3-4115-a9a1-1fc253de114e"],

Cell[BoxData["16"], "Output",
 CellChangeTimes->{3.7864858716735735`*^9, 3.7867511549579535`*^9},
 CellLabel->
  "Out[232]=",ExpressionUUID->"e553f642-0c44-4f3f-8ea7-5bbdcb7b4f96"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FindClique", "[", 
   RowBox[{
    RowBox[{"Graph", "[", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"UndirectedEdge", "@@", "#"}], "&"}], ",", 
       RowBox[{"Select", "[", 
        RowBox[{
         RowBox[{"Subsets", "[", 
          RowBox[{"polesPlanarBasis36", ",", 
           RowBox[{"{", "2", "}"}]}], "]"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"{", "True", "}"}], "\[Equal]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Map", "[", 
               RowBox[{"steinmannCompatibleLinearCombBladesQ", ",", 
                RowBox[{"GatherBy", "[", 
                 RowBox[{
                  RowBox[{"MonomialList", "[", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Total", "[", "#", "]"}], "/.", 
                    RowBox[{
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{"{", 
                    RowBox[{"a_", ",", "b_", ",", "c_"}], "}"}], "]"}], 
                    "\[RuleDelayed]", 
                    RowBox[{"bb", "[", 
                    RowBox[{"{", 
                    RowBox[{"a", ",", "b", ",", "c"}], "}"}], "]"}]}]}], "//",
                     "pd"}], ")"}], "//", "modTrivSubd"}], "]"}], ",", 
                  RowBox[{
                   RowBox[{"Head", "[", 
                    RowBox[{
                    RowBox[{"Variables", "[", "#", "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], "&"}]}], "]"}]}], 
               "]"}], "//", "Flatten"}], "//", "Union"}], ")"}]}], "&"}]}], 
        "]"}]}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "Infinity"}], "}"}], ",", "All"}], "]"}], "//", 
  "Length"}]], "Input",
 CellChangeTimes->{{3.786485876258602*^9, 3.786485898915617*^9}, {
  3.786485929405985*^9, 3.78648600924984*^9}, {3.7864860890834665`*^9, 
  3.786486101410982*^9}},
 CellLabel->
  "In[233]:=",ExpressionUUID->"3ecdc547-6bb2-4a0a-82e6-7305590b44bb"],

Cell[BoxData["48"], "Output",
 CellChangeTimes->{
  3.786485899480177*^9, {3.786485933809571*^9, 3.7864860117192907`*^9}, {
   3.786486091503556*^9, 3.786486103819137*^9}, 3.7867511579991074`*^9},
 CellLabel->
  "Out[233]=",ExpressionUUID->"bc8ac08d-8506-479e-832e-d0c764398f91"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Tally", "[", 
  RowBox[{"Map", "[", 
   RowBox[{"Length", ",", 
    RowBox[{"FindClique", "[", 
     RowBox[{
      RowBox[{"Graph", "[", 
       RowBox[{"Map", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"UndirectedEdge", "@@", "#"}], "&"}], ",", 
         RowBox[{"Select", "[", 
          RowBox[{
           RowBox[{"Subsets", "[", 
            RowBox[{"polesPlanarBasis36", ",", 
             RowBox[{"{", "2", "}"}]}], "]"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"{", "True", "}"}], "\[Equal]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Map", "[", 
                 RowBox[{"steinmannCompatibleLinearCombBladesQ", ",", 
                  RowBox[{"GatherBy", "[", 
                   RowBox[{
                    RowBox[{"MonomialList", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Total", "[", "#", "]"}], "/.", 
                    RowBox[{
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{"{", 
                    RowBox[{"a_", ",", "b_", ",", "c_"}], "}"}], "]"}], 
                    "\[RuleDelayed]", 
                    RowBox[{"bb", "[", 
                    RowBox[{"{", 
                    RowBox[{"a", ",", "b", ",", "c"}], "}"}], "]"}]}]}], "//",
                     "pd"}], ")"}], "//", "modTrivSubd"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"Head", "[", 
                    RowBox[{
                    RowBox[{"Variables", "[", "#", "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], "&"}]}], "]"}]}], 
                 "]"}], "//", "Flatten"}], "//", "Union"}], ")"}]}], "&"}]}], 
          "]"}]}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "6"}], "}"}], ",", "All"}], "]"}]}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.7864860556745787`*^9, 3.786486067906519*^9}},
 CellLabel->
  "In[190]:=",ExpressionUUID->"d93189dc-9627-4821-a73f-bd5a5ba48886"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"5", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "46"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.7864860701726856`*^9},
 CellLabel->
  "Out[190]=",ExpressionUUID->"e52c9b6f-a7e3-4fd2-ae3f-39970b7f7551"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Pole compatibility (3,8)", "Section",
 CellChangeTimes->{{3.7864847005579543`*^9, 3.7864847112314243`*^9}, {
   3.7864847972904415`*^9, 3.7864847993822217`*^9}, 
   3.78674994351819*^9},ExpressionUUID->"f88882aa-61bc-4465-b071-\
9065347b13ff"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"n", "=", "8"}], "}"}], ",", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"betaToBlade", "[", 
       RowBox[{
        SubscriptBox["bb", "L_"], "[", 
        RowBox[{"{", 
         RowBox[{"i_", ",", "j_"}], "}"}], "]"}], "]"}], ":=", 
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"k", ",", "out1", ",", "out2"}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"out1", "=", 
          RowBox[{"Complement", "[", 
           RowBox[{
            RowBox[{"Range", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Min", "[", 
                RowBox[{"i", ",", "j"}], "]"}], "+", "1"}], ",", 
              RowBox[{"Max", "[", 
               RowBox[{"i", ",", "j"}], "]"}]}], "]"}], ",", "L"}], "]"}]}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"out2", "=", 
          RowBox[{"Complement", "[", 
           RowBox[{
            RowBox[{"Complement", "[", 
             RowBox[{
              RowBox[{"Range", "[", "n", "]"}], ",", 
              RowBox[{"Range", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Min", "[", 
                  RowBox[{"i", ",", "j"}], "]"}], "+", "1"}], ",", 
                RowBox[{"Max", "[", 
                 RowBox[{"i", ",", "j"}], "]"}]}], "]"}]}], "]"}], ",", "L"}],
            "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", "out1", "]"}], "\[LessEqual]", "1"}], "||", 
            RowBox[{
             RowBox[{"Length", "[", "out2", "]"}], "\[LessEqual]", "1"}]}], 
           ",", "0", ",", "\[IndentingNewLine]", 
           RowBox[{
            SubscriptBox["blade", "L"], "[", 
            RowBox[{"Sort", "[", 
             RowBox[{"{", 
              RowBox[{"out1", ",", "out2"}], "}"}], "]"}], "]"}]}], "]"}]}]}],
        "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"bbToBlade", "[", "x_", "]"}], ":=", 
      RowBox[{"Simplify", "[", 
       RowBox[{"x", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"bb", "[", "S___", "]"}], "\[RuleDelayed]", 
           RowBox[{"betaToBlade", "[", 
            RowBox[{
             SubscriptBox["bb", 
              RowBox[{"{", "}"}]], "[", "S", "]"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{
            SubscriptBox["bb", "L_"], "[", "S___", "]"}], "\[RuleDelayed]", 
           RowBox[{"betaToBlade", "[", 
            RowBox[{
             SubscriptBox["bb", "L"], "[", "S", "]"}], "]"}]}]}], "}"}]}], 
       "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"betaModKernel", "[", 
       RowBox[{
        SubscriptBox["bb", "L_"], "[", 
        RowBox[{"{", 
         RowBox[{"i_", ",", "j_"}], "}"}], "]"}], "]"}], ":=", 
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"k", ",", "out1", ",", "out2"}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"out1", "=", 
          RowBox[{"Complement", "[", 
           RowBox[{
            RowBox[{"Range", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Min", "[", 
                RowBox[{"i", ",", "j"}], "]"}], "+", "1"}], ",", 
              RowBox[{"Max", "[", 
               RowBox[{"i", ",", "j"}], "]"}]}], "]"}], ",", "L"}], "]"}]}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"out2", "=", 
          RowBox[{"Complement", "[", 
           RowBox[{
            RowBox[{"Complement", "[", 
             RowBox[{
              RowBox[{"Range", "[", "n", "]"}], ",", 
              RowBox[{"Range", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Min", "[", 
                  RowBox[{"i", ",", "j"}], "]"}], "+", "1"}], ",", 
                RowBox[{"Max", "[", 
                 RowBox[{"i", ",", "j"}], "]"}]}], "]"}]}], "]"}], ",", "L"}],
            "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", "out1", "]"}], "\[LessEqual]", "1"}], "||", 
            RowBox[{
             RowBox[{"Length", "[", "out2", "]"}], "\[LessEqual]", "1"}]}], 
           ",", "0", ",", "\[IndentingNewLine]", 
           RowBox[{
            SubscriptBox["bb", "L"], "[", 
            RowBox[{"Sort", "[", 
             RowBox[{"{", 
              RowBox[{"i", ",", "j"}], "}"}], "]"}], "]"}]}], "]"}]}]}], 
       "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"modTrivSubd", "[", "x_", "]"}], ":=", 
      RowBox[{"Simplify", "[", 
       RowBox[{"x", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"bb", "[", "S___", "]"}], "\[RuleDelayed]", 
           RowBox[{"betaModKernel", "[", 
            RowBox[{
             SubscriptBox["bb", 
              RowBox[{"{", "}"}]], "[", "S", "]"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{
            SubscriptBox["bb", "L_"], "[", "S___", "]"}], "\[RuleDelayed]", 
           RowBox[{"betaModKernel", "[", 
            RowBox[{
             SubscriptBox["bb", "L"], "[", "S", "]"}], "]"}]}]}], "}"}]}], 
       "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"boundary", "[", 
       RowBox[{
        SubscriptBox["bb", "L_"], "[", "monom_", "]"}], "]"}], ":=", 
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "k", ",", "bdry", ",", "boundaries", ",", "collection", ",", 
          "vertex", ",", "nextSmallest"}], "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"k", "=", 
          RowBox[{"Length", "[", 
           RowBox[{"List", "@@", "monom"}], "]"}]}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"vertex", "=", 
          RowBox[{"{", 
           RowBox[{"List", "@@", "monom"}], "}"}]}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"nextSmallest", "[", "set_", "]"}], "[", "bdry_", "]"}], ":=", 
          RowBox[{"Catch", "[", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Union", "[", 
                 RowBox[{"Flatten", "[", 
                  RowBox[{"Position", "[", 
                   RowBox[{"set", ",", 
                    RowBox[{"Mod", "[", 
                    RowBox[{
                    RowBox[{"bdry", "+", "j"}], ",", "n", ",", "1"}], "]"}]}],
                    "]"}], "]"}], "]"}], "\[NotEqual]", 
                RowBox[{"{", "}"}]}], ",", 
               RowBox[{"Throw", "[", 
                RowBox[{"set", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{"Position", "[", 
                    RowBox[{"set", ",", 
                    RowBox[{"Mod", "[", 
                    RowBox[{
                    RowBox[{"bdry", "+", "j"}], ",", "n", ",", "1"}], "]"}]}],
                     "]"}], "[", 
                   RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}], "]"}], 
                "]"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "0", ",", 
               RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}], "]"}]}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"boundaries", "=", 
          RowBox[{"Simplify", "[", 
           RowBox[{"Total", "[", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"Sort", "[", 
                 RowBox[{"Flatten", "[", 
                  RowBox[{"Join", "[", 
                   RowBox[{
                    RowBox[{"{", "bdry", "}"}], ",", 
                    RowBox[{"{", "L", "}"}]}], "]"}], "]"}], "]"}]], "[", 
               RowBox[{
                RowBox[{"Intersection", "[", 
                 RowBox[{
                  RowBox[{"Complement", "[", 
                   RowBox[{
                    RowBox[{"Subsets", "[", 
                    RowBox[{
                    RowBox[{"Range", "[", "n", "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"k", "-", "1"}], "}"}]}], "]"}], ",", 
                    RowBox[{"Map", "[", 
                    RowBox[{"Sort", ",", 
                    RowBox[{"PermutationReplace", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Range", "[", "k", "]"}], "-", "1"}], ",", 
                    RowBox[{"CyclicGroup", "[", "n", "]"}]}], "]"}]}], 
                    "]"}]}], "]"}], ",", 
                  RowBox[{"DeleteDuplicates", "[", 
                   RowBox[{"Map", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"DeleteCases", "[", 
                    RowBox[{"#", ",", 
                    RowBox[{
                    RowBox[{"nextSmallest", "[", "#", "]"}], "[", "bdry", 
                    "]"}]}], "]"}], "&"}], ",", "vertex"}], "]"}], "]"}]}], 
                 "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"bdry", ",", 
                RowBox[{"Range", "[", "n", "]"}]}], "}"}]}], "]"}], "]"}], 
           "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"boundaries", "/.", 
          RowBox[{
           RowBox[{
            SubscriptBox["bb", "Q_"], "[", "S_", "]"}], "\[RuleDelayed]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Length", "[", 
               RowBox[{"Union", "[", 
                RowBox[{"Flatten", "[", "Q", "]"}], "]"}], "]"}], "<", 
              RowBox[{"Length", "[", 
               RowBox[{"Flatten", "[", "Q", "]"}], "]"}]}], ",", "0", ",", 
             RowBox[{
              SubscriptBox["bb", "Q"], "[", "S", "]"}]}], "]"}]}]}]}]}], 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"pd", "[", "x_", "]"}], ":=", 
      RowBox[{"Simplify", "[", 
       RowBox[{"x", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"bb", "[", "S___", "]"}], "\[RuleDelayed]", 
           RowBox[{"boundary", "[", 
            RowBox[{
             SubscriptBox["bb", 
              RowBox[{"{", "}"}]], "[", "S", "]"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{
            SubscriptBox["bb", "L_"], "[", "S___", "]"}], "\[RuleDelayed]", 
           RowBox[{"boundary", "[", 
            RowBox[{
             SubscriptBox["bb", "L"], "[", "S", "]"}], "]"}]}]}], "}"}]}], 
       "]"}]}], ";"}]}], "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"steinmannCompatibleQPartition", "[", 
    RowBox[{"{", 
     RowBox[{"partition1_", ",", "partition2_"}], "}"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Length", "[", 
       RowBox[{"DeleteCases", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Intersection", "[", 
            RowBox[{
             RowBox[{"partition1", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"partition2", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"Intersection", "[", 
            RowBox[{
             RowBox[{"partition1", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"partition2", "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"Intersection", "[", 
            RowBox[{
             RowBox[{"partition1", "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"partition2", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"Intersection", "[", 
            RowBox[{
             RowBox[{"partition1", "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"partition2", "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], "}"}], ",", 
         RowBox[{"{", "}"}]}], "]"}], "]"}], "\[LessEqual]", "3"}], ",", 
     "True", ",", "False"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
   "steinmannCompatibleLinearCombBladesQ", "[", "linearCombBladesD2n_", "]"}],
    ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Length", "[", "linearCombBladesD2n", "]"}], "\[LessEqual]", 
      "1"}], ",", "True", ",", 
     RowBox[{"Map", "[", 
      RowBox[{"steinmannCompatibleQPartition", ",", 
       RowBox[{
        RowBox[{"Subsets", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"linearCombBladesD2n", "/.", 
             RowBox[{"linearCombBladesD2n", "\[RuleDelayed]", 
              RowBox[{"Variables", "[", "linearCombBladesD2n", "]"}]}]}], "//",
             "bbToBlade"}], ")"}], ",", 
          RowBox[{"{", "2", "}"}]}], "]"}], "/.", 
        RowBox[{
         RowBox[{
          SubscriptBox["blade", "L_"], "[", "partition_", "]"}], 
         "\[RuleDelayed]", "partition"}]}]}], "]"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.786299148724782*^9, 3.7862992761871133`*^9}, 
   3.786299309018033*^9, 3.7863299873469367`*^9, 3.7863300488076873`*^9, {
   3.786331311059615*^9, 3.7863313179915104`*^9}, {3.7864723046241493`*^9, 
   3.786472387473466*^9}, {3.7864724195234394`*^9, 3.7864724197473726`*^9}, {
   3.7864724567436504`*^9, 3.786472472915409*^9}, {3.7864725033634677`*^9, 
   3.7864725382583323`*^9}, {3.786472574989324*^9, 3.786472681840595*^9}, {
   3.7864727130364876`*^9, 3.7864727440542603`*^9}, {3.786472882073045*^9, 
   3.78647300432491*^9}, {3.7864730474795694`*^9, 3.786473141568082*^9}, 
   3.786473261502617*^9, {3.786473332190778*^9, 3.7864733816742144`*^9}, {
   3.786473455536928*^9, 3.7864734563637114`*^9}, {3.786473500308844*^9, 
   3.7864735054196515`*^9}, {3.7864736014269085`*^9, 
   3.7864736673679886`*^9}, {3.786478376160634*^9, 3.786478380636351*^9}, 
   3.786750161834985*^9, {3.786809619069415*^9, 
   3.786809630102626*^9}},ExpressionUUID->"fc890bd8-ca05-460f-bf2a-\
1f8ef90dc359"],

Cell[BoxData[
 RowBox[{
  RowBox[{"polesPlanarBasis38", "=", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Delta]", 
      RowBox[{"2", ",", "3", ",", "8"}]], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"1", ",", "3", ",", "4"}]], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"2", ",", "4", ",", "5"}]], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"3", ",", "5", ",", "6"}]], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"4", ",", "6", ",", "7"}]], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"5", ",", "7", ",", "8"}]], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"1", ",", "6", ",", "8"}]], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"1", ",", "2", ",", "7"}]], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"3", ",", "4", ",", "8"}]], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"1", ",", "4", ",", "5"}]], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"2", ",", "5", ",", "6"}]], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"3", ",", "6", ",", "7"}]], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"4", ",", "7", ",", "8"}]], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"1", ",", "5", ",", "8"}]], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"1", ",", "2", ",", "6"}]], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"2", ",", "3", ",", "7"}]], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"2", ",", "7", ",", "8"}]], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"1", ",", "3", ",", "8"}]], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"1", ",", "2", ",", "4"}]], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"2", ",", "3", ",", "5"}]], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"3", ",", "4", ",", "6"}]], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"4", ",", "5", ",", "7"}]], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"5", ",", "6", ",", "8"}]], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"1", ",", "6", ",", "7"}]], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "8"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "3", ",", "5"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "6"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "5", ",", "7"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"5", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "5", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "5", ",", "7"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"5", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "3", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "7"}]]}], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"1", ",", "3", ",", "7"}]], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"2", ",", "4", ",", "8"}]], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"1", ",", "3", ",", "5"}]], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"2", ",", "4", ",", "6"}]], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"3", ",", "5", ",", "7"}]], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"4", ",", "6", ",", "8"}]], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"1", ",", "5", ",", "7"}]], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"2", ",", "6", ",", "8"}]], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"3", ",", "4", ",", "7"}]], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"4", ",", "5", ",", "8"}]], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"1", ",", "5", ",", "6"}]], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"2", ",", "6", ",", "7"}]], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"3", ",", "7", ",", "8"}]], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"1", ",", "4", ",", "8"}]], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"1", ",", "2", ",", "5"}]], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"2", ",", "3", ",", "6"}]], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "8"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "3", ",", "5"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"2", ",", "4", ",", "6"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "6"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "5", ",", "7"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"5", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "5", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "7"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "3", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "7"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "5"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "5", ",", "8"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "3", ",", "6"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "5", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "6"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "7"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "5", ",", "8"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "4", ",", "6"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "5", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "6"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "5"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "5", ",", "7"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"5", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "4", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "7"}]]}], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"2", ",", "4", ",", "7"}]], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"3", ",", "5", ",", "8"}]], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"1", ",", "4", ",", "6"}]], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"2", ",", "5", ",", "7"}]], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"3", ",", "6", ",", "8"}]], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"1", ",", "4", ",", "7"}]], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"2", ",", "5", ",", "8"}]], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"1", ",", "3", ",", "6"}]], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "5"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "5", ",", "8"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "3", ",", "6"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "5", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "6"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"2", ",", "4", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "7"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "5", ",", "8"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "4", ",", "6"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "5", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "5"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "7"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "4", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "7"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "3", ",", "5"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"2", ",", "4", ",", "6"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "6"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"3", ",", "5", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "5", ",", "7"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"5", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "5", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "7"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "3", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "7"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "8"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "4", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "7"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "5"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "8"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "3", ",", "6"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "6"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "7"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "5", ",", "8"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "4", ",", "6"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "5", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "6"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"2", ",", "5", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "5", ",", "7"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"5", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "4", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "6", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "6"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "5"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "7", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "5", ",", "7"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "3", ",", "6"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"5", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "6", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "7"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "7", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "5", ",", "8"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "3", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "5", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "6"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "5", ",", "7"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "3", ",", "5"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"5", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "5"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "8"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "3", ",", "6"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "6"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"2", ",", "4", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "7"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "5", ",", "8"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "4", ",", "6"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "5", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"2", ",", "5", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "7"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "4", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "7"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "5"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "6", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "5", ",", "7"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "3", ",", "6"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"5", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "5", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "6", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "7"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "7", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "5", ",", "8"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "3", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "5", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "7"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "3", ",", "5"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "4", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "5", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "6"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "5"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "5", ",", "8"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "3", ",", "6"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "5", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "6"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "7"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "5", ",", "8"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "4", ",", "6"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "5", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "6"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "5"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "5", ",", "7"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"5", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "4", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "7"}]]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.786484801553178*^9, 3.786484814883814*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"a62190a6-e973-4f9c-beb2-068984a75072"],

Cell[BoxData[
 RowBox[{"Parallelize", "[", 
  RowBox[{"Select", "[", 
   RowBox[{
    RowBox[{"Subsets", "[", 
     RowBox[{
      RowBox[{"polesPlanarBasis38", "[", 
       RowBox[{"[", 
        RowBox[{"Range", "[", "120", "]"}], "]"}], "]"}], ",", 
      RowBox[{"{", "2", "}"}]}], "]"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"{", "True", "}"}], "\[Equal]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Map", "[", 
          RowBox[{"steinmannCompatibleLinearCombBladesQ", ",", 
           RowBox[{"GatherBy", "[", 
            RowBox[{
             RowBox[{"MonomialList", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Total", "[", "#", "]"}], "/.", 
                  RowBox[{
                   SubscriptBox["\[Delta]", 
                    RowBox[{"a_", ",", "b_", ",", "c_"}]], "\[RuleDelayed]", 
                   RowBox[{"bb", "[", 
                    RowBox[{"{", 
                    RowBox[{"a", ",", "b", ",", "c"}], "}"}], "]"}]}]}], "//",
                  "pd"}], ")"}], "//", "modTrivSubd"}], "]"}], ",", 
             RowBox[{
              RowBox[{"Head", "[", 
               RowBox[{
                RowBox[{"Variables", "[", "#", "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "]"}], "&"}]}], "]"}]}], 
          "]"}], "//", "Flatten"}], "//", "Union"}], ")"}]}], "&"}]}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.7865750892613964`*^9, 3.7865751023691425`*^9}, {
  3.786915730268159*^9, 3.786915730565381*^9}, {3.7869158407352734`*^9, 
  3.7869158481115527`*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"ff0eba08-65ae-4e92-b9cd-7fb57a878c94"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Map", "[", 
   RowBox[{"Length", ",", 
    RowBox[{"FindClique", "[", 
     RowBox[{
      RowBox[{"Graph", "[", 
       RowBox[{"Map", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"UndirectedEdge", "@@", "#"}], "&"}], ",", 
         RowBox[{
          InterpretationBox[
           TagBox[
            FrameBox[GridBox[{
               {
                ItemBox[
                 TagBox[
                  RowBox[{"{", 
                   RowBox[{"88.9239488`", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    SubscriptBox["\[Delta]", 
                    RowBox[{"2", ",", "3", ",", "8"}]], ",", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"2", ",", "4", ",", "5"}]]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    SubscriptBox["\[Delta]", 
                    RowBox[{"2", ",", "3", ",", "8"}]], ",", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"3", ",", "5", ",", "6"}]]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    SubscriptBox["\[Delta]", 
                    RowBox[{"2", ",", "3", ",", "8"}]], ",", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"4", ",", "6", ",", "7"}]]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    SubscriptBox["\[Delta]", 
                    RowBox[{"2", ",", "3", ",", "8"}]], ",", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"5", ",", "7", ",", "8"}]]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    SubscriptBox["\[Delta]", 
                    RowBox[{"2", ",", "3", ",", "8"}]], ",", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"1", ",", "6", ",", "8"}]]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    SubscriptBox["\[Delta]", 
                    RowBox[{"2", ",", "3", ",", "8"}]], ",", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"3", ",", "4", ",", "8"}]]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    SubscriptBox["\[Delta]", 
                    RowBox[{"2", ",", "3", ",", "8"}]], ",", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"2", ",", "5", ",", "6"}]]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    SubscriptBox["\[Delta]", 
                    RowBox[{"2", ",", "3", ",", "8"}]], ",", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"3", ",", "6", ",", "7"}]]}], "}"}], ",", 
                    TemplateBox[{"2753"},
                    "OutputSizeLimit`Skeleton"], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["\[Delta]", 
                    RowBox[{"1", ",", "2", ",", "5"}]], "-", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"2", ",", "5", ",", "8"}]], "+", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"2", ",", "6", ",", "8"}]], "-", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"3", ",", "5", ",", "7"}]], "+", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"3", ",", "5", ",", "8"}]], "+", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"3", ",", "6", ",", "7"}]], "+", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"4", ",", "5", ",", "7"}]]}], ",", 
                    RowBox[{
                    SubscriptBox["\[Delta]", 
                    RowBox[{"1", ",", "2", ",", "4"}]], "-", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"2", ",", "4", ",", "8"}]], "-", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"2", ",", "5", ",", "7"}]], "+", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"2", ",", "5", ",", "8"}]], "+", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"2", ",", "6", ",", "7"}]], "+", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"3", ",", "4", ",", "8"}]], "+", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"3", ",", "5", ",", "7"}]]}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"1", ",", "3", ",", "6"}]]}], "+", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"1", ",", "3", ",", "7"}]], "+", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"1", ",", "4", ",", "6"}]], "+", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"2", ",", "3", ",", "6"}]], "-", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"4", ",", "6", ",", "8"}]], "+", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"4", ",", "7", ",", "8"}]], "+", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"5", ",", "6", ",", "8"}]]}], ",", 
                    RowBox[{
                    RowBox[{"-", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"1", ",", "3", ",", "7"}]]}], "+", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"1", ",", "3", ",", "8"}]], "-", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"1", ",", "4", ",", "6"}]], "+", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"1", ",", "4", ",", "7"}]], "+", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"1", ",", "5", ",", "6"}]], "+", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"2", ",", "3", ",", "7"}]], "+", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"2", ",", "4", ",", "6"}]]}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"1", ",", "3", ",", "6"}]]}], "+", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"1", ",", "3", ",", "7"}]], "+", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"1", ",", "4", ",", "6"}]], "+", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"2", ",", "3", ",", "6"}]], "-", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"4", ",", "6", ",", "8"}]], "+", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"4", ",", "7", ",", "8"}]], "+", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"5", ",", "6", ",", "8"}]]}], ",", 
                    RowBox[{
                    RowBox[{"-", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"1", ",", "3", ",", "5"}]]}], "+", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"1", ",", "3", ",", "6"}]], "+", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"1", ",", "4", ",", "5"}]], "+", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"2", ",", "3", ",", "5"}]], "-", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"3", ",", "6", ",", "8"}]], "+", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"3", ",", "7", ",", "8"}]], "+", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"4", ",", "6", ",", "8"}]]}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"1", ",", "5", ",", "7"}]]}], "+", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"1", ",", "5", ",", "8"}]], "+", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"1", ",", "6", ",", "7"}]], "-", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"2", ",", "4", ",", "7"}]], "+", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"2", ",", "4", ",", "8"}]], "+", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"2", ",", "5", ",", "7"}]], "+", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"3", ",", "4", ",", "7"}]]}], ",", 
                    RowBox[{
                    SubscriptBox["\[Delta]", 
                    RowBox[{"1", ",", "2", ",", "4"}]], "-", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"2", ",", "4", ",", "8"}]], "-", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"2", ",", "5", ",", "7"}]], "+", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"2", ",", "5", ",", "8"}]], "+", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"2", ",", "6", ",", "7"}]], "+", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"3", ",", "4", ",", "8"}]], "+", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"3", ",", "5", ",", "7"}]]}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"1", ",", "5", ",", "7"}]]}], "+", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"1", ",", "5", ",", "8"}]], "+", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"1", ",", "6", ",", "7"}]], "-", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"2", ",", "4", ",", "7"}]], "+", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"2", ",", "4", ",", "8"}]], "+", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"2", ",", "5", ",", "7"}]], "+", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"3", ",", "4", ",", "7"}]]}], ",", 
                    RowBox[{
                    RowBox[{"-", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"1", ",", "4", ",", "7"}]]}], "+", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"1", ",", "4", ",", "8"}]], "+", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"1", ",", "5", ",", "7"}]], "-", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"2", ",", "4", ",", "6"}]], "+", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"2", ",", "4", ",", "7"}]], "+", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"2", ",", "5", ",", "6"}]], "+", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"3", ",", "4", ",", "6"}]]}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["\[Delta]", 
                    RowBox[{"1", ",", "2", ",", "6"}]], "+", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"1", ",", "3", ",", "5"}]], "-", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"2", ",", "6", ",", "8"}]], "+", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"2", ",", "7", ",", "8"}]], "-", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"3", ",", "5", ",", "8"}]], "+", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"3", ",", "6", ",", "8"}]], "+", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"4", ",", "5", ",", "8"}]]}], ",", 
                    RowBox[{
                    RowBox[{"-", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"1", ",", "3", ",", "5"}]]}], "+", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"1", ",", "3", ",", "6"}]], "+", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"1", ",", "4", ",", "5"}]], "+", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"2", ",", "3", ",", "5"}]], "-", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"3", ",", "6", ",", "8"}]], "+", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"3", ",", "7", ",", "8"}]], "+", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"4", ",", "6", ",", "8"}]]}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"1", ",", "3", ",", "7"}]]}], "+", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"1", ",", "3", ",", "8"}]], "-", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"1", ",", "4", ",", "6"}]], "+", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"1", ",", "4", ",", "7"}]], "+", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"1", ",", "5", ",", "6"}]], "+", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"2", ",", "3", ",", "7"}]], "+", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"2", ",", "4", ",", "6"}]]}], ",", 
                    RowBox[{
                    RowBox[{"-", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"1", ",", "4", ",", "7"}]]}], "+", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"1", ",", "4", ",", "8"}]], "+", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"1", ",", "5", ",", "7"}]], "-", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"2", ",", "4", ",", "6"}]], "+", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"2", ",", "4", ",", "7"}]], "+", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"2", ",", "5", ",", "6"}]], "+", 
                    SubscriptBox["\[Delta]", 
                    RowBox[{"3", ",", "4", ",", "6"}]]}]}], "}"}]}], "}"}]}], 
                   "}"}],
                  Short[#, 5]& ],
                 BaseStyle->{Deployed -> False},
                 StripOnInput->False]},
               {GridBox[{
                  {
                   PaneBox[
                    TagBox[
                    TooltipBox[
                    StyleBox[
                    StyleBox[
                    DynamicBox[ToBoxes[
                    FEPrivate`FrontEndResource[
                    "FEStrings", "sizeBriefExplanation"], StandardForm],
                    ImageSizeCache->{65., {3., 9.}}],
                    StripOnInput->False,
                    DynamicUpdating->True,
                    LineSpacing->{1, 2},
                    LineIndent->0,
                    LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLText",
                    StripOnInput->False],
                    StyleBox[
                    DynamicBox[
                    ToBoxes[
                    FEPrivate`FrontEndResource[
                    "FEStrings", "sizeExplanation"], StandardForm]], 
                    DynamicUpdating -> True, LineIndent -> 0, 
                    LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
                    LineSpacing -> {1, 2}, StripOnInput -> False]],
                    Annotation[#, 
                    Style[
                    Dynamic[
                    FEPrivate`FrontEndResource[
                    "FEStrings", "sizeExplanation"]], DynamicUpdating -> True,
                     LineIndent -> 0, 
                    LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
                    LineSpacing -> {1, 2}], "Tooltip"]& ],
                    Alignment->Center,
                    BaselinePosition->Baseline,
                    ImageSize->{Automatic, {25, Full}}], 
                   ButtonBox[
                    PaneSelectorBox[{False->
                    StyleBox[
                    StyleBox[
                    DynamicBox[ToBoxes[
                    FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                    StandardForm],
                    ImageSizeCache->{52., {1., 9.}}],
                    StripOnInput->False,
                    DynamicUpdating->True,
                    LineSpacing->{1, 2},
                    LineIndent->0,
                    LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
                    StripOnInput->False], True->
                    StyleBox[
                    StyleBox[
                    DynamicBox[ToBoxes[
                    FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                    StandardForm],
                    ImageSizeCache->{52., {1., 9.}}],
                    StripOnInput->False,
                    DynamicUpdating->True,
                    LineSpacing->{1, 2},
                    LineIndent->0,
                    LinebreakAdjustments->{1., 100, 0, 0, 0}], 
                    "OSLControlActive",
                    StripOnInput->False]}, Dynamic[
                    CurrentValue["MouseOver"]],
                    Alignment->Center,
                    FrameMargins->0,
                    ImageSize->{Automatic, {25, Full}}],
                    Appearance->None,
                    BaselinePosition->Baseline,
                    
                    ButtonFunction:>OutputSizeLimit`ButtonFunction[
                    OutputSizeLimit`Defer, 98, 27271818887639907693, 5/2],
                    Enabled->True,
                    Evaluator->Automatic,
                    Method->"Queued"], 
                   ButtonBox[
                    PaneSelectorBox[{False->
                    StyleBox[
                    StyleBox[
                    DynamicBox[ToBoxes[
                    FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                    StandardForm],
                    ImageSizeCache->{62., {1., 9.}}],
                    StripOnInput->False,
                    DynamicUpdating->True,
                    LineSpacing->{1, 2},
                    LineIndent->0,
                    LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
                    StripOnInput->False], True->
                    StyleBox[
                    StyleBox[
                    DynamicBox[ToBoxes[
                    FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                    StandardForm],
                    ImageSizeCache->{62., {1., 9.}}],
                    StripOnInput->False,
                    DynamicUpdating->True,
                    LineSpacing->{1, 2},
                    LineIndent->0,
                    LinebreakAdjustments->{1., 100, 0, 0, 0}], 
                    "OSLControlActive",
                    StripOnInput->False]}, Dynamic[
                    CurrentValue["MouseOver"]],
                    Alignment->Center,
                    FrameMargins->0,
                    ImageSize->{Automatic, {25, Full}}],
                    Appearance->None,
                    BaselinePosition->Baseline,
                    
                    ButtonFunction:>OutputSizeLimit`ButtonFunction[
                    OutputSizeLimit`Defer, 98, 27271818887639907693, 5 2],
                    Enabled->True,
                    Evaluator->Automatic,
                    Method->"Queued"], 
                   ButtonBox[
                    PaneSelectorBox[{False->
                    StyleBox[
                    StyleBox[
                    DynamicBox[ToBoxes[
                    FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                    StandardForm],
                    ImageSizeCache->{44., {1., 9.}}],
                    StripOnInput->False,
                    DynamicUpdating->True,
                    LineSpacing->{1, 2},
                    LineIndent->0,
                    LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
                    StripOnInput->False], True->
                    StyleBox[
                    StyleBox[
                    DynamicBox[ToBoxes[
                    FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                    StandardForm],
                    ImageSizeCache->{44., {1., 9.}}],
                    StripOnInput->False,
                    DynamicUpdating->True,
                    LineSpacing->{1, 2},
                    LineIndent->0,
                    LinebreakAdjustments->{1., 100, 0, 0, 0}], 
                    "OSLControlActive",
                    StripOnInput->False]}, Dynamic[
                    CurrentValue["MouseOver"]],
                    Alignment->Center,
                    FrameMargins->0,
                    ImageSize->{Automatic, {25, Full}}],
                    Appearance->None,
                    BaselinePosition->Baseline,
                    
                    ButtonFunction:>OutputSizeLimit`ButtonFunction[
                    OutputSizeLimit`Defer, 98, 27271818887639907693, Infinity],
                    Enabled->True,
                    Evaluator->Automatic,
                    Method->"Queued"], 
                   ButtonBox[
                    PaneSelectorBox[{False->
                    StyleBox[
                    StyleBox[
                    DynamicBox[ToBoxes[
                    FEPrivate`FrontEndResource[
                    "FEStrings", "sizeChangeLimit"], StandardForm],
                    ImageSizeCache->{78., {1., 9.}}],
                    StripOnInput->False,
                    DynamicUpdating->True,
                    LineSpacing->{1, 2},
                    LineIndent->0,
                    LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
                    StripOnInput->False], True->
                    StyleBox[
                    StyleBox[
                    DynamicBox[ToBoxes[
                    FEPrivate`FrontEndResource[
                    "FEStrings", "sizeChangeLimit"], StandardForm],
                    ImageSizeCache->{78., {1., 9.}}],
                    StripOnInput->False,
                    DynamicUpdating->True,
                    LineSpacing->{1, 2},
                    LineIndent->0,
                    LinebreakAdjustments->{1., 100, 0, 0, 0}], 
                    "OSLControlActive",
                    StripOnInput->False]}, Dynamic[
                    CurrentValue["MouseOver"]],
                    Alignment->Center,
                    FrameMargins->0,
                    ImageSize->{Automatic, {25, Full}}],
                    Appearance->None,
                    BaselinePosition->Baseline,
                    ButtonFunction:>FrontEndExecute[{
                    FrontEnd`SetOptions[
                    FrontEnd`$FrontEnd, 
                    FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
                    FrontEnd`FrontEndToken["PreferencesDialog"]}],
                    Evaluator->None,
                    Method->"Preemptive"]}
                 },
                 AutoDelete->False,
                 FrameStyle->GrayLevel[0.85],
                 GridBoxDividers->{"Columns" -> {False, {True}}},
                 
                 GridBoxItemSize->{
                  "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
                 GridBoxSpacings->{"Columns" -> {{2}}}]}
              },
              DefaultBaseStyle->"Column",
              
              GridBoxAlignment->{
               "Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
              GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
              GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.27999999999999997`], {
                   Offset[0.5599999999999999]}, 
                  Offset[0.27999999999999997`]}, "Rows" -> {
                  Offset[0.2], 
                  Offset[1.2], {
                   Offset[0.4]}, 
                  Offset[0.2]}}],
             BaseStyle->"OutputSizeLimit",
             FrameMargins->{{12, 12}, {0, 15}},
             FrameStyle->GrayLevel[0.85],
             RoundingRadius->5,
             StripOnInput->False],
            Deploy,
            DefaultBaseStyle->"Deploy"],
           If[27271818887639907693 === $SessionID, 
            Out[98], Message[
              MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
            Null]], "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "]"}], ",", "Infinity", 
      ",", "All"}], "]"}]}], "]"}], "//", "Tally"}]], "Input",
 CellChangeTimes->{{3.7865752557531614`*^9, 3.7865752636578193`*^9}},
 CellLabel->"In[99]:=",ExpressionUUID->"940d8a68-23a3-40f4-a27e-74a2cb19ca80"],

Cell[TextData[StyleBox["here\[CloseCurlyQuote]s the enumeration of the \
generalized Feynman diagrams, by the number of poles:",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.786575324971611*^9, 3.786575338128894*^9}},
 Background->RGBColor[
  1, 0.5, 0],ExpressionUUID->"327ac6a9-c1dd-4b03-b4e4-28c29d3704b4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Reverse", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"17", ",", "8"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"16", ",", "24"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"15", ",", "32"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"14", ",", "88"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"13", ",", "104"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"12", ",", "416"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"11", ",", "480"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"10", ",", "1092"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"9", ",", "1696"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"8", ",", "9672"}], "}"}]}], "}"}], "]"}], "//", "Transpose"}],
   "//", "Grid"}]], "Input",
 CellChangeTimes->{{3.7865752803283997`*^9, 3.7865753222505035`*^9}, {
  3.786575442691042*^9, 3.7865754509379177`*^9}},
 CellLabel->
  "In[105]:=",ExpressionUUID->"9c21ee1e-4031-464f-8f76-312e0f07b48a"],

Cell[BoxData[
 TagBox[GridBox[{
    {"8", "9", "10", "11", "12", "13", "14", "15", "16", "17"},
    {"9672", "1696", "1092", "480", "416", "104", "88", "32", "24", "8"}
   },
   AutoDelete->False,
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{{3.786575281963401*^9, 3.7865753226064014`*^9}, {
  3.786575446678557*^9, 3.7865754514296036`*^9}},
 CellLabel->
  "Out[105]=",ExpressionUUID->"d61654ef-19ed-46e2-a4bb-b2d012650304"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Total", "[", 
  RowBox[{"Reverse", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"17", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"16", ",", "24"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"15", ",", "32"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"14", ",", "88"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"13", ",", "104"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"12", ",", "416"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"11", ",", "480"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"10", ",", "1092"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"9", ",", "1696"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"8", ",", "9672"}], "}"}]}], "}"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.7865826679494667`*^9, 3.786582673367216*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"e7bbd735-90a6-4bb9-ae98-55ad70d691cc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"125", ",", "13612"}], "}"}]], "Output",
 CellChangeTimes->{3.7865826738075323`*^9},
 CellLabel->
  "Out[107]=",ExpressionUUID->"1e29c6c8-9d8e-422e-851e-76a51f9f7da6"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Pole compatibility (3,9)", "Section",
 CellChangeTimes->{{3.786675128824456*^9, 3.7866751440311403`*^9}, 
   3.786749946527569*^9},ExpressionUUID->"7e5f216c-cea6-4576-b196-\
666b6dc823af"],

Cell[CellGroupData[{

Cell["data for (3,9)", "Subsection",
 CellChangeTimes->{{3.786675348239291*^9, 
  3.786675364724002*^9}},ExpressionUUID->"cab9fcbd-66d4-49be-bba1-\
840ba7cc78d5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"polesPlanarBasis39", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Delta]", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "7", ",", "9"}], "}"}], "]"}], ",", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "4", ",", "5"}], "}"}], "]"}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "5"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "5"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "8", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"{", 
       RowBox[{"3", ",", "5", ",", "6"}], "}"}], "]"}], ",", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "5", ",", "6"}], "}"}], "]"}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "5"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "5"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "5"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "8", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "5"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "5"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "5"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "8", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "3", ",", "5"}], "}"}], "]"}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "8", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"{", 
       RowBox[{"4", ",", "6", ",", "7"}], "}"}], "]"}], ",", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"{", 
       RowBox[{"3", ",", "6", ",", "7"}], "}"}], "]"}], ",", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "6", ",", "7"}], "}"}], "]"}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "7"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "8", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"6", ",", "7", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "5"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "5"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "5"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "8", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"6", ",", "7", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "6"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "8", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"6", ",", "7", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "5"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "7"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "8", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"6", ",", "7", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "4", ",", "6"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "8", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"6", ",", "7", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "4", ",", "6"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "8", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"6", ",", "7", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"{", 
       RowBox[{"3", ",", "4", ",", "6"}], "}"}], "]"}], ",", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "4", ",", "6"}], "}"}], "]"}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "5"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "5"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "5"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "8", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "5"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "5"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "5"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "8", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "3", ",", "6"}], "}"}], "]"}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "6"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "8", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"6", ",", "7", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "7"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "8", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"6", ",", "7", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "4"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "4"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "4"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"{", 
       RowBox[{"5", ",", "7", ",", "8"}], "}"}], "]"}], ",", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"{", 
       RowBox[{"4", ",", "7", ",", "8"}], "}"}], "]"}], ",", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"{", 
       RowBox[{"3", ",", "7", ",", "8"}], "}"}], "]"}], ",", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "7", ",", "8"}], "}"}], "]"}], ",", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "3", ",", "8"}], "}"}], "]"}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "5"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "5"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "5"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "6"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "6"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "5"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "4", ",", "8"}], "}"}], "]"}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "4", ",", "6"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "6"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "4", ",", "6"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "6"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "7"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "4", ",", "7"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "4", ",", "7"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "4", ",", "7"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "7"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "6"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "7", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "7", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "7", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "5"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "5"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "5"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "7", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "8", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "7", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "5"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "5"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "5"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "8", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "7", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "6"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "6"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "5", ",", "8"}], "}"}], "]"}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "4"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "4"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "4"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "5", ",", "7"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "5", ",", "7"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "5", ",", "7"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "6"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "7", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"{", 
       RowBox[{"4", ",", "5", ",", "7"}], "}"}], "]"}], ",", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"{", 
       RowBox[{"3", ",", "5", ",", "7"}], "}"}], "]"}], ",", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "5", ",", "7"}], "}"}], "]"}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "7"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "8", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "7", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "5"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "5"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "5"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "8", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "7", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "6"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "8", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "7", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "7"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "8", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "7", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "4", ",", "6"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "8", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "7", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "4", ",", "6"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "8", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "7", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"{", 
       RowBox[{"3", ",", "4", ",", "7"}], "}"}], "]"}], ",", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "4", ",", "7"}], "}"}], "]"}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "7"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "8", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "7", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "5"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "5"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "5"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "8", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "7", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "4", ",", "6"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "6"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "6"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "8", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "6"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "8", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "6"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "8", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "3", ",", "7"}], "}"}], "]"}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "6"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "8", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "7", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "7"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "4", ",", "7"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "4", ",", "7"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "4", ",", "7"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "7"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "6"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "7"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "7"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "8"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "6"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "7"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "8"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "6"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "4"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "8"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "8"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "4"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "8"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "8"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "4"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "8"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "5"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "8"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "5"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "5"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "8", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "5"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "7", ",", "8"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "5"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "6", ",", "8"}], "}"}], "]"}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "4"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "5"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "4"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "5"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "5"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "4"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "5"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "5"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "5"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "4"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "5"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "8"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "5"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "8"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "5"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "4"}], "}"}], "]"}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "4"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "6"}], "}"}], "]"}]}], ",", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "5"}], "}"}], "]"}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "4"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "5"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "5"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "5"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "8", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "5"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "6"}], "}"}], "]"}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "4"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "7"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "5"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "8"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "4"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "5"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "5"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "5"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "8"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "5"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "8", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "5"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "5"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "8", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "5"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "8", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "7", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "7"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "5"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "5"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "5"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "8", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "7", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "4"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "8", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "7"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "5"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "5"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "5"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "8", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "8", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "5"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "8", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "7"}], "}"}], "]"}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "8", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "7"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "5"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "5"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "5"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "8", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "5"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "7", ",", "8"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "8"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "5"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "8"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "4"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "7", ",", "8"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "4"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "5"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "7", ",", "8"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "5"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "5"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "5"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "8"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "5"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "7", ",", "8"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "5"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "3", ",", "7"}], "}"}], "]"}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "7"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "8", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "5"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "5"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "5"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "5"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "8", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "6"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "6"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "8", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "4", ",", "7"}], "}"}], "]"}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "7"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "8", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "7", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "8", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "4", ",", "6"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "6"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "7"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "8", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "4", ",", "6"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "6"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "8", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "6"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "6"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "8", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "5", ",", "7"}], "}"}], "]"}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "7"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "8", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "7", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "6"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "7", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "8", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "7", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "4"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "7", ",", "8"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "8"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "4"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "8"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "4"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "7", ",", "8"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "8"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "4"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "8"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "4"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "7", ",", "8"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "4"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "8", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "5"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "5"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "5"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "5"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "5"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "8", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "7", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "7", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "8", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "7", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "8", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "5"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "5"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "5"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "5"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "5"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "8", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "5"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "5"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "5"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "8", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "7", ",", "8"}], "}"}], "]"}], ",", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "8"}], "}"}], "]"}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "4"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "7"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "4"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "7"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "8", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"6", ",", "7", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "3", ",", "6"}], "}"}], "]"}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "8", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "5"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "5"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "5"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "5"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "5"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "8", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "4", ",", "6"}], "}"}], "]"}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "8", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "5"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "5"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "5"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "8", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "6", ",", "7"}], "}"}], "]"}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "7"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "8", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"6", ",", "7", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "5"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "3", ",", "5"}], "}"}], "]"}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "5"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "8", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "5", ",", "6"}], "}"}], "]"}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "8", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "5"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "4", ",", "5"}], "}"}], "]"}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "5"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "8", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "4"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "3", ",", "4"}], "}"}], "]"}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "4"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "8", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"{", 
       RowBox[{"6", ",", "8", ",", "9"}], "}"}], "]"}], ",", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "6", ",", "9"}], "}"}], "]"}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "5"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "5"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"{", 
       RowBox[{"5", ",", "6", ",", "8"}], "}"}], "]"}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "6", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "7", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "5"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"{", 
       RowBox[{"4", ",", "6", ",", "8"}], "}"}], "]"}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "6", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "7", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"{", 
       RowBox[{"3", ",", "6", ",", "8"}], "}"}], "]"}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "6", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "7", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "6", ",", "8"}], "}"}], "]"}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "6", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "7", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "5"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "6", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "7", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "5"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "4"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "4"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "7", ",", "8"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "4"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "4"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "7", ",", "8"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "4"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "4"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "7", ",", "8"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "5"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"{", 
       RowBox[{"6", ",", "7", ",", "9"}], "}"}], "]"}], ",", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"{", 
       RowBox[{"5", ",", "8", ",", "9"}], "}"}], "]"}], ",", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "5", ",", "9"}], "}"}], "]"}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "7"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "8", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"6", ",", "7", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "5", ",", "7"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "7"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "8", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"6", ",", "7", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "5", ",", "7"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "7"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "8", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"6", ",", "7", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "5", ",", "7"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"{", 
       RowBox[{"5", ",", "7", ",", "9"}], "}"}], "]"}], ",", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"{", 
       RowBox[{"4", ",", "8", ",", "9"}], "}"}], "]"}], ",", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "4", ",", "9"}], "}"}], "]"}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "8", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "4", ",", "6"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "6"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "8", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "4", ",", "6"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "6"}], "}"}], "]"}]}], ",", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"{", 
       RowBox[{"4", ",", "7", ",", "9"}], "}"}], "]"}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"{", 
       RowBox[{"3", ",", "8", ",", "9"}], "}"}], "]"}], ",", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "3", ",", "9"}], "}"}], "]"}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "5"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "8", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "5"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "5"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "5"}], "}"}], "]"}]}], ",", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"{", 
       RowBox[{"3", ",", "7", ",", "9"}], "}"}], "]"}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "5"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "8", ",", "9"}], "}"}], "]"}], ",", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "7", ",", "9"}], "}"}], "]"}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "8", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "6"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "6"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "7"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "8", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"6", ",", "7", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "4", ",", "7"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "7"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "8", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"6", ",", "7", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "4", ",", "7"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "4", ",", "6"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "8", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"6", ",", "7", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "4", ",", "7"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "7"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "6"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "7"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "8", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"6", ",", "7", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "7"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "8", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "6"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "6"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"{", 
       RowBox[{"4", ",", "5", ",", "8"}], "}"}], "]"}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "5", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "7", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"{", 
       RowBox[{"3", ",", "5", ",", "8"}], "}"}], "]"}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "5", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "7", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "5", ",", "8"}], "}"}], "]"}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "5", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "7", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"3", ",", "5", ",", "7"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "5", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "7", ",", "8"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "5", ",", "7"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "5", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "7", ",", "8"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "5", ",", "7"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "5", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "7", ",", "8"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "7"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "7"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "8", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"6", ",", "7", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "4", ",", "7"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "7"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "8", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"6", ",", "7", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "4", ",", "7"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "7"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "8", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"6", ",", "7", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "4", ",", "7"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "7"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "8", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"6", ",", "7", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"{", 
       RowBox[{"3", ",", "4", ",", "8"}], "}"}], "]"}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "4", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "7", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "4", ",", "8"}], "}"}], "]"}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "4", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "7", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "4", ",", "6"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "6"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "4", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "7", ",", "8"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "6"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "6"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "8", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "3", ",", "8"}], "}"}], "]"}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "7", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "4", ",", "7"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "4", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "7", ",", "8"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "7"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "7"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "8", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"6", ",", "7", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "7"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "8"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "8", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"6", ",", "7", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "7"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "8"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "8", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"6", ",", "7", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "8", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "7", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "6"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "7", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "7", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "5", ",", "7"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "7"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "7"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "8", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "7", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "4", ",", "7"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "7"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "8", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "7", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "4", ",", "7"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "4", ",", "6"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "8", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "7", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "4", ",", "7"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "7"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "6"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "6"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "8", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "8", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "7", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "7"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "8", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "7", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "7"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "7"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "8", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "7", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "7"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "8", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "7"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "6"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "8", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "7"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "6"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "4", ",", "7"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "4", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "7", ",", "8"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "7"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "7"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "8", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "7", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "7"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "8"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "8", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "7", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "7"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "8"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "8", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "7", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "6"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "7"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "8", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"{", 
       RowBox[{"5", ",", "6", ",", "9"}], "}"}], "]"}], ",", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"{", 
       RowBox[{"4", ",", "6", ",", "9"}], "}"}], "]"}], ",", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"{", 
       RowBox[{"3", ",", "6", ",", "9"}], "}"}], "]"}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "5"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "6", ",", "9"}], "}"}], "]"}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "5", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "5", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "5", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "5", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "8"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "5", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "8"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "5", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "8"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"4", ",", "6", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "7", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"3", ",", "6", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "5"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "6", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "4", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "4", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "4", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "8"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "6"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"3", ",", "6", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "5"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "6", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "6", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "5"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "8"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "4", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "8"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"{", 
       RowBox[{"4", ",", "5", ",", "9"}], "}"}], "]"}], ",", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"{", 
       RowBox[{"3", ",", "5", ",", "9"}], "}"}], "]"}], ",", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "5", ",", "9"}], "}"}], "]"}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "4", ",", "7"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "7"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "8", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"6", ",", "7", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "4", ",", "7"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "7"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "8", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"6", ",", "7", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "4", ",", "7"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "7"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "8", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"6", ",", "7", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"3", ",", "5", ",", "7"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "5", ",", "7"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "7"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "7"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "8", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"6", ",", "7", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "5", ",", "7"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"{", 
       RowBox[{"3", ",", "4", ",", "9"}], "}"}], "]"}], ",", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "4", ",", "9"}], "}"}], "]"}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "6"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "8", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "4", ",", "6"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "6"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "6"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "3", ",", "9"}], "}"}], "]"}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "7"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "7"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "8", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"6", ",", "7", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "4", ",", "7"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "7"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "8", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"6", ",", "7", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "7"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "8", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"6", ",", "7", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "4", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "4", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "4", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "8"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "6"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"3", ",", "5", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "5", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "5", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "4", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "4", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "4", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "4", ",", "7"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "7"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "8", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"6", ",", "7", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "4", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "7"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "4", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "5", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "8"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "4", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "7"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "4", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "6"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "6"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "8"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "6"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "7"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "7"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "8", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "7", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "4", ",", "7"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "7"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "8", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "7", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "7"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "8", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "7", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "4", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "8"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "8"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "6"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"3", ",", "5", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "6", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "7", ",", "8"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "5", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "6", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "7", ",", "8"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "5", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "6", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "7", ",", "8"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "4", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "8"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "5", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "8"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "6", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "7", ",", "8"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "8"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "4", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "6", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "7", ",", "8"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "4", ",", "7"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "7"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "8", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"6", ",", "7", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "5", ",", "7"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "7"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "4", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "5", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "7", ",", "8"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "4", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "5", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "7", ",", "8"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "7"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "8", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"6", ",", "7", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "7"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "8", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"6", ",", "7", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "4", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "5", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "7", ",", "8"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "8"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "8", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"6", ",", "7", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "5", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "8"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "6", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "8"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "5", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "8"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "5", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "8"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "4", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "7"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "4"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "7"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "6"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "8", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "6"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "8", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "7", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "5"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "5"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "8"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "5"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "8"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "5"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "8"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "5"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "8", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "7"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "8", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "5"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "5"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "5"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "8", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "5"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "7", ",", "8"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "6"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "6"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "8", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "8", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"6", ",", "7", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "4"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "8"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "4", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "7", ",", "8"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "4", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "7"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "6"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "4", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "7"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "7"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "6"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "6"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "7"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "8", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "4", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "8"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "7"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "7", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "8", ",", "9"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"6", ",", "7", ",", "9"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "8"}], "}"}], "]"}]}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "9"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "8"}], "}"}], "]"}], "-", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "8"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "7"}], "}"}], "]"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "7"}], "}"}], "]"}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7866753706990356`*^9, 3.786675375674985*^9}},
 CellLabel->
  "In[125]:=",ExpressionUUID->"5f984695-3b21-48eb-a7d2-6dba1c506301"]
}, Open  ]],

Cell[CellGroupData[{

Cell["evaluation", "Subsection",
 CellChangeTimes->{{3.7866754408182535`*^9, 
  3.786675445587406*^9}},ExpressionUUID->"aca90b9c-e146-4741-a368-\
c0680cdecb8b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"polesPlanarBasis39", "//", "Length"}]], "Input",
 CellChangeTimes->{{3.786675467208569*^9, 3.7866754780614586`*^9}},
 CellLabel->
  "In[131]:=",ExpressionUUID->"bc90da43-c1bd-4a70-ad9c-aae54e109376"],

Cell[BoxData["471"], "Output",
 CellChangeTimes->{{3.786675471006735*^9, 3.7866754783836293`*^9}},
 CellLabel->
  "Out[131]=",ExpressionUUID->"d08b7a5d-1be5-48bf-8601-e9da42423df3"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"n", "=", "9"}], "}"}], ",", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"betaToBlade", "[", 
       RowBox[{
        SubscriptBox["bb", "L_"], "[", 
        RowBox[{"{", 
         RowBox[{"i_", ",", "j_"}], "}"}], "]"}], "]"}], ":=", 
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"k", ",", "out1", ",", "out2"}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"out1", "=", 
          RowBox[{"Complement", "[", 
           RowBox[{
            RowBox[{"Range", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Min", "[", 
                RowBox[{"i", ",", "j"}], "]"}], "+", "1"}], ",", 
              RowBox[{"Max", "[", 
               RowBox[{"i", ",", "j"}], "]"}]}], "]"}], ",", "L"}], "]"}]}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"out2", "=", 
          RowBox[{"Complement", "[", 
           RowBox[{
            RowBox[{"Complement", "[", 
             RowBox[{
              RowBox[{"Range", "[", "n", "]"}], ",", 
              RowBox[{"Range", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Min", "[", 
                  RowBox[{"i", ",", "j"}], "]"}], "+", "1"}], ",", 
                RowBox[{"Max", "[", 
                 RowBox[{"i", ",", "j"}], "]"}]}], "]"}]}], "]"}], ",", "L"}],
            "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", "out1", "]"}], "\[LessEqual]", "1"}], "||", 
            RowBox[{
             RowBox[{"Length", "[", "out2", "]"}], "\[LessEqual]", "1"}]}], 
           ",", "0", ",", "\[IndentingNewLine]", 
           RowBox[{
            SubscriptBox["blade", "L"], "[", 
            RowBox[{"Sort", "[", 
             RowBox[{"{", 
              RowBox[{"out1", ",", "out2"}], "}"}], "]"}], "]"}]}], "]"}]}]}],
        "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"bbToBlade", "[", "x_", "]"}], ":=", 
      RowBox[{"Simplify", "[", 
       RowBox[{"x", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"bb", "[", "S___", "]"}], "\[RuleDelayed]", 
           RowBox[{"betaToBlade", "[", 
            RowBox[{
             SubscriptBox["bb", 
              RowBox[{"{", "}"}]], "[", "S", "]"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{
            SubscriptBox["bb", "L_"], "[", "S___", "]"}], "\[RuleDelayed]", 
           RowBox[{"betaToBlade", "[", 
            RowBox[{
             SubscriptBox["bb", "L"], "[", "S", "]"}], "]"}]}]}], "}"}]}], 
       "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"betaModKernel", "[", 
       RowBox[{
        SubscriptBox["bb", "L_"], "[", 
        RowBox[{"{", 
         RowBox[{"i_", ",", "j_"}], "}"}], "]"}], "]"}], ":=", 
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"k", ",", 
          RowBox[{"(*", 
           RowBox[{"n", ","}], "*)"}], "out1", ",", "out2"}], "}"}], ",", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"out1", "=", 
          RowBox[{"Complement", "[", 
           RowBox[{
            RowBox[{"Range", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Min", "[", 
                RowBox[{"i", ",", "j"}], "]"}], "+", "1"}], ",", 
              RowBox[{"Max", "[", 
               RowBox[{"i", ",", "j"}], "]"}]}], "]"}], ",", "L"}], "]"}]}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"out2", "=", 
          RowBox[{"Complement", "[", 
           RowBox[{
            RowBox[{"Complement", "[", 
             RowBox[{
              RowBox[{"Range", "[", "n", "]"}], ",", 
              RowBox[{"Range", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Min", "[", 
                  RowBox[{"i", ",", "j"}], "]"}], "+", "1"}], ",", 
                RowBox[{"Max", "[", 
                 RowBox[{"i", ",", "j"}], "]"}]}], "]"}]}], "]"}], ",", "L"}],
            "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", "out1", "]"}], "\[LessEqual]", "1"}], "||", 
            RowBox[{
             RowBox[{"Length", "[", "out2", "]"}], "\[LessEqual]", "1"}]}], 
           ",", "0", ",", "\[IndentingNewLine]", 
           RowBox[{
            SubscriptBox["bb", "L"], "[", 
            RowBox[{"Sort", "[", 
             RowBox[{"{", 
              RowBox[{"i", ",", "j"}], "}"}], "]"}], "]"}]}], "]"}]}]}], 
       "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"modTrivSubd", "[", "x_", "]"}], ":=", 
      RowBox[{"Simplify", "[", 
       RowBox[{"x", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"bb", "[", "S___", "]"}], "\[RuleDelayed]", 
           RowBox[{"betaModKernel", "[", 
            RowBox[{
             SubscriptBox["bb", 
              RowBox[{"{", "}"}]], "[", "S", "]"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{
            SubscriptBox["bb", "L_"], "[", "S___", "]"}], "\[RuleDelayed]", 
           RowBox[{"betaModKernel", "[", 
            RowBox[{
             SubscriptBox["bb", "L"], "[", "S", "]"}], "]"}]}]}], "}"}]}], 
       "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"boundary", "[", 
       RowBox[{
        SubscriptBox["bb", "L_"], "[", "monom_", "]"}], "]"}], ":=", 
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"(*", 
          RowBox[{"n", ","}], "*)"}], 
         RowBox[{
         "k", ",", "bdry", ",", "boundaries", ",", "collection", ",", 
          "vertex", ",", "nextSmallest"}], "}"}], ",", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"k", "=", 
          RowBox[{"Length", "[", 
           RowBox[{"List", "@@", "monom"}], "]"}]}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"vertex", "=", 
          RowBox[{"{", 
           RowBox[{"List", "@@", "monom"}], "}"}]}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"nextSmallest", "[", "set_", "]"}], "[", "bdry_", "]"}], ":=", 
          RowBox[{"Catch", "[", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Union", "[", 
                 RowBox[{"Flatten", "[", 
                  RowBox[{"Position", "[", 
                   RowBox[{"set", ",", 
                    RowBox[{"Mod", "[", 
                    RowBox[{
                    RowBox[{"bdry", "+", "j"}], ",", "n", ",", "1"}], "]"}]}],
                    "]"}], "]"}], "]"}], "\[NotEqual]", 
                RowBox[{"{", "}"}]}], ",", 
               RowBox[{"Throw", "[", 
                RowBox[{"set", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{"Position", "[", 
                    RowBox[{"set", ",", 
                    RowBox[{"Mod", "[", 
                    RowBox[{
                    RowBox[{"bdry", "+", "j"}], ",", "n", ",", "1"}], "]"}]}],
                     "]"}], "[", 
                   RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}], "]"}], 
                "]"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "0", ",", 
               RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}], "]"}]}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"boundaries", "=", 
          RowBox[{"Simplify", "[", 
           RowBox[{"Total", "[", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"Sort", "[", 
                 RowBox[{"Flatten", "[", 
                  RowBox[{"Join", "[", 
                   RowBox[{
                    RowBox[{"{", "bdry", "}"}], ",", 
                    RowBox[{"{", "L", "}"}]}], "]"}], "]"}], "]"}]], "[", 
               RowBox[{
                RowBox[{"Intersection", "[", 
                 RowBox[{
                  RowBox[{"Complement", "[", 
                   RowBox[{
                    RowBox[{"Subsets", "[", 
                    RowBox[{
                    RowBox[{"Range", "[", "n", "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"k", "-", "1"}], "}"}]}], "]"}], ",", 
                    RowBox[{"Map", "[", 
                    RowBox[{"Sort", ",", 
                    RowBox[{"PermutationReplace", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Range", "[", "k", "]"}], "-", "1"}], ",", 
                    RowBox[{"CyclicGroup", "[", "n", "]"}]}], "]"}]}], 
                    "]"}]}], "]"}], ",", 
                  RowBox[{"DeleteDuplicates", "[", 
                   RowBox[{"Map", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"DeleteCases", "[", 
                    RowBox[{"#", ",", 
                    RowBox[{
                    RowBox[{"nextSmallest", "[", "#", "]"}], "[", "bdry", 
                    "]"}]}], "]"}], "&"}], ",", "vertex"}], "]"}], "]"}]}], 
                 "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"bdry", ",", 
                RowBox[{"Range", "[", "n", "]"}]}], "}"}]}], "]"}], "]"}], 
           "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"boundaries", "/.", 
          RowBox[{
           RowBox[{
            SubscriptBox["bb", "Q_"], "[", "S_", "]"}], "\[RuleDelayed]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Length", "[", 
               RowBox[{"Union", "[", 
                RowBox[{"Flatten", "[", "Q", "]"}], "]"}], "]"}], "<", 
              RowBox[{"Length", "[", 
               RowBox[{"Flatten", "[", "Q", "]"}], "]"}]}], ",", "0", ",", 
             RowBox[{
              SubscriptBox["bb", "Q"], "[", "S", "]"}]}], "]"}]}]}]}]}], 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"pd", "[", "x_", "]"}], ":=", 
      RowBox[{"Simplify", "[", 
       RowBox[{"x", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"bb", "[", "S___", "]"}], "\[RuleDelayed]", 
           RowBox[{"boundary", "[", 
            RowBox[{
             SubscriptBox["bb", 
              RowBox[{"{", "}"}]], "[", "S", "]"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{
            SubscriptBox["bb", "L_"], "[", "S___", "]"}], "\[RuleDelayed]", 
           RowBox[{"boundary", "[", 
            RowBox[{
             SubscriptBox["bb", "L"], "[", "S", "]"}], "]"}]}]}], "}"}]}], 
       "]"}]}], ";"}]}], "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"steinmannCompatibleQPartition", "[", 
    RowBox[{"{", 
     RowBox[{"partition1_", ",", "partition2_"}], "}"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Length", "[", 
       RowBox[{"DeleteCases", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Intersection", "[", 
            RowBox[{
             RowBox[{"partition1", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"partition2", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"Intersection", "[", 
            RowBox[{
             RowBox[{"partition1", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"partition2", "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"Intersection", "[", 
            RowBox[{
             RowBox[{"partition1", "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"partition2", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"Intersection", "[", 
            RowBox[{
             RowBox[{"partition1", "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"partition2", "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], "}"}], ",", 
         RowBox[{"{", "}"}]}], "]"}], "]"}], "\[LessEqual]", "3"}], ",", 
     "True", ",", "False"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
   "steinmannCompatibleLinearCombBladesQ", "[", "linearCombBladesD2n_", "]"}],
    ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Length", "[", "linearCombBladesD2n", "]"}], "\[LessEqual]", 
      "1"}], ",", "True", ",", 
     RowBox[{"Map", "[", 
      RowBox[{"steinmannCompatibleQPartition", ",", 
       RowBox[{
        RowBox[{"Subsets", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"linearCombBladesD2n", "/.", 
             RowBox[{"linearCombBladesD2n", "\[RuleDelayed]", 
              RowBox[{"Variables", "[", "linearCombBladesD2n", "]"}]}]}], "//",
             "bbToBlade"}], ")"}], ",", 
          RowBox[{"{", "2", "}"}]}], "]"}], "/.", 
        RowBox[{
         RowBox[{
          SubscriptBox["blade", "L_"], "[", "partition_", "]"}], 
         "\[RuleDelayed]", "partition"}]}]}], "]"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.786299148724782*^9, 3.7862992761871133`*^9}, 
   3.786299309018033*^9, 3.7863299873469367`*^9, 3.7863300488076873`*^9, {
   3.786331311059615*^9, 3.7863313179915104`*^9}, {3.7864723046241493`*^9, 
   3.786472387473466*^9}, {3.7864724195234394`*^9, 3.7864724197473726`*^9}, {
   3.7864724567436504`*^9, 3.786472472915409*^9}, {3.7864725033634677`*^9, 
   3.7864725382583323`*^9}, {3.786472574989324*^9, 3.786472681840595*^9}, {
   3.7864727130364876`*^9, 3.7864727440542603`*^9}, {3.786472882073045*^9, 
   3.78647300432491*^9}, {3.7864730474795694`*^9, 3.786473141568082*^9}, 
   3.786473261502617*^9, {3.786473332190778*^9, 3.7864733816742144`*^9}, {
   3.786473455536928*^9, 3.7864734563637114`*^9}, {3.786473500308844*^9, 
   3.7864735054196515`*^9}, {3.7864736014269085`*^9, 
   3.7864736673679886`*^9}, {3.786478376160634*^9, 3.786478380636351*^9}, 
   3.7864892926249943`*^9, 3.7866751650629396`*^9, {3.7868094576515102`*^9, 
   3.786809494347649*^9}, 3.7868096106156473`*^9, {3.7869298241832952`*^9, 
   3.7869298246362653`*^9}},ExpressionUUID->"f512771d-f16a-4e34-a164-\
3268e268df87"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Parallelize", "[", 
   RowBox[{"(", 
    RowBox[{"planarBasis39onBoundary", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"polesPlanarBasis39", "/.", 
        RowBox[{"\[Delta]", "\[RuleDelayed]", "bb"}]}], "//", "pd"}], "//", 
      "modTrivSubd"}]}], ")"}], "]"}], "//", "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.786675502992571*^9, 3.786675541497244*^9}},
 CellLabel->
  "In[133]:=",ExpressionUUID->"a88a7943-1d17-4bbb-8803-49d63ac0696d"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{"{", 
          RowBox[{"12.365903`", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", "1", "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"7", ",", "9"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", "8", "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"1", ",", "7"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", "9", "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"1", ",", "7"}], "}"}], "]"}]}], ",", 
             RowBox[{
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", "3", "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"2", ",", "5"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", "4", "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"2", ",", "5"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", "5", "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"2", ",", "4"}], "}"}], "]"}]}], ",", 
             RowBox[{
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", "1", "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"3", ",", "5"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", "1", "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"7", ",", "9"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", "2", "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"1", ",", "5"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", "2", "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"7", ",", "9"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", "3", "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"1", ",", "5"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", "3", "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"7", ",", "9"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", "4", "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"1", ",", "3"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", "4", "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"5", ",", "9"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", "5", "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"1", ",", "3"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", "5", "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"4", ",", "9"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", "6", "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"3", ",", "9"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", "7", "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"3", ",", "9"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", "8", "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"3", ",", "7"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", "9", "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"3", ",", "7"}], "}"}], "]"}]}], ",", 
             TemplateBox[{"466"},
              "OutputSizeLimit`Skeleton"], ",", 
             RowBox[{
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", "1", "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"4", ",", "9"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", "1", "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"5", ",", "7"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", "1", "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"5", ",", "8"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", "2", "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"4", ",", "8"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", "2", "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"5", ",", "7"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", "3", "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"2", ",", "8"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", "3", "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"4", ",", "7"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", "4", "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"2", ",", "8"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", "4", "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"3", ",", "7"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", "5", "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"1", ",", "8"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", "5", "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"2", ",", "7"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", "6", "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"1", ",", "5"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", "6", "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"2", ",", "5"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", "6", "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"7", ",", "9"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", "7", "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"1", ",", "5"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", "7", "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"2", ",", "5"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", "7", "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"6", ",", "9"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", "8", "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"1", ",", "5"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", "8", "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"2", ",", "4"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", "8", "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"5", ",", "9"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", "9", "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"1", ",", "4"}], "}"}], "]"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{
                SubscriptBox["bb", 
                 RowBox[{"{", "9", "}"}]], "[", 
                RowBox[{"{", 
                 RowBox[{"5", ",", "8"}], "}"}], "]"}]}]}], ",", 
             RowBox[{
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", "1", "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"3", ",", "9"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", "1", "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"4", ",", "8"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", "1", "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"5", ",", "8"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", "2", "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"3", ",", "8"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", "2", "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"4", ",", "8"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", "2", "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"5", ",", "7"}], "}"}], "]"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{
                SubscriptBox["bb", 
                 RowBox[{"{", "3", "}"}]], "[", 
                RowBox[{"{", 
                 RowBox[{"2", ",", "8"}], "}"}], "]"}]}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", "3", "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"4", ",", "7"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", "4", "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"1", ",", "8"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", "4", "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"2", ",", "8"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", "4", "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"3", ",", "7"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", "5", "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"1", ",", "8"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", "5", "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"2", ",", "7"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", "6", "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"1", ",", "7"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", "6", "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"2", ",", "5"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", "7", "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"1", ",", "6"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", "7", "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"2", ",", "5"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", "8", "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"1", ",", "5"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", "8", "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"2", ",", "4"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", "9", "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"1", ",", "3"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", "9", "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"4", ",", "8"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", "9", "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"5", ",", "8"}], "}"}], "]"}]}]}], "}"}]}], "}"}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          PaneBox[
           TagBox[
            TooltipBox[
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource[
                 "FEStrings", "sizeBriefExplanation"], StandardForm],
                ImageSizeCache->{65., {3., 9.}}],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLText",
              StripOnInput->False],
             StyleBox[
              DynamicBox[
               ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
                StandardForm]], DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}, StripOnInput -> False]],
            Annotation[#, 
             Style[
              Dynamic[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
              DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}], "Tooltip"]& ],
           Alignment->Center,
           BaselinePosition->Baseline,
           ImageSize->{Automatic, {25, Full}}], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{52., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{52., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 133, 27271818887639907693, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{62., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{62., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 133, 27271818887639907693, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{44., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{44., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 133, 27271818887639907693, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{78., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{78., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[27271818887639907693 === $SessionID, 
   Out[133], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{3.786675557464181*^9},
 CellLabel->
  "Out[133]=",ExpressionUUID->"e9aee02b-fd37-4a7f-8ef9-f560be0ae75a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Parallelize", "[", 
   RowBox[{"Select", "[", 
    RowBox[{
     RowBox[{"Subsets", "[", 
      RowBox[{"planarBasis39onBoundary", ",", 
       RowBox[{"{", "2", "}"}]}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"{", "True", "}"}], "\[Equal]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Map", "[", 
           RowBox[{"steinmannCompatibleLinearCombBladesQ", ",", 
            RowBox[{"GatherBy", "[", 
             RowBox[{
              RowBox[{"MonomialList", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"Total", "[", "#", "]"}], ")"}], "//", 
                "modTrivSubd"}], "]"}], ",", 
              RowBox[{
               RowBox[{"Head", "[", 
                RowBox[{
                 RowBox[{"Variables", "[", "#", "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "]"}], "&"}]}], "]"}]}], 
           "]"}], "//", "Flatten"}], "//", "Union"}], ")"}]}], "&"}]}], "]"}],
    "]"}], "//", "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{3.7866756310114946`*^9},
 CellLabel->
  "In[135]:=",ExpressionUUID->"bb28eb92-2374-40ee-b414-e2fb48ce87a4"],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.7866758254724884`*^9},
 CellLabel->
  "Out[135]=",ExpressionUUID->"421ff9bd-1919-4fa3-8c4a-5edb11aaa944"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Map", "[", 
    RowBox[{"Length", ",", 
     RowBox[{"FindClique", "[", 
      RowBox[{
       RowBox[{"Graph", "[", 
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"UndirectedEdge", "@@", "#"}], "&"}], ",", 
          RowBox[{"Parallelize", "[", 
           RowBox[{"Select", "[", 
            RowBox[{
             RowBox[{"Subsets", "[", 
              RowBox[{"planarBasis39onBoundary", ",", 
               RowBox[{"{", "2", "}"}]}], "]"}], ",", 
             RowBox[{
              RowBox[{
               RowBox[{"{", "True", "}"}], "\[Equal]", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Map", "[", 
                   RowBox[{"steinmannCompatibleLinearCombBladesQ", ",", 
                    RowBox[{"GatherBy", "[", 
                    RowBox[{
                    RowBox[{"MonomialList", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Total", "[", "#", "]"}], ")"}], "//", 
                    "modTrivSubd"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"Head", "[", 
                    RowBox[{
                    RowBox[{"Variables", "[", "#", "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], "&"}]}], "]"}]}], 
                   "]"}], "//", "Flatten"}], "//", "Union"}], ")"}]}], 
              "&"}]}], "]"}], "]"}]}], "]"}], "]"}], ",", "Infinity", ",", 
       "All"}], "]"}]}], "]"}], "//", "Tally"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.7866757578639083`*^9, 3.7866757701066093`*^9}, {
  3.786675806973833*^9, 3.786675864683917*^9}},
 CellLabel->
  "In[138]:=",ExpressionUUID->"13a0d265-c742-45bc-96ce-fa8ae6a23d15"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"582.1251321`", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"46", ",", "6"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"39", ",", "18"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"37", ",", "6"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"36", ",", "18"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"35", ",", "36"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"33", ",", "18"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"32", ",", "18"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"31", ",", "75"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"30", ",", "153"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"29", ",", "117"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"28", ",", "129"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"27", ",", "240"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"26", ",", "288"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"25", ",", "396"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"24", ",", "666"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"23", ",", "774"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"22", ",", "1314"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"21", ",", "1203"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"20", ",", "2415"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"19", ",", "2817"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"18", ",", "4188"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"17", ",", "4929"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"16", ",", "9171"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"15", ",", "9666"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"14", ",", "20472"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"13", ",", "19854"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"12", ",", "35181"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"11", ",", "46395"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"10", ",", "186147"}], "}"}]}], "}"}]}], "}"}], "[", 
  RowBox[{"[", "2", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.7866765289592156`*^9, 3.78667652962612*^9}},
 CellLabel->
  "In[139]:=",ExpressionUUID->"930c7a6c-b22d-4294-a101-167769174b98"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"46", ",", "6"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"39", ",", "18"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"37", ",", "6"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"36", ",", "18"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"35", ",", "36"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"33", ",", "18"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"32", ",", "18"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"31", ",", "75"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"30", ",", "153"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"29", ",", "117"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"28", ",", "129"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"27", ",", "240"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"26", ",", "288"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"25", ",", "396"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"24", ",", "666"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"23", ",", "774"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"22", ",", "1314"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"21", ",", "1203"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"20", ",", "2415"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"19", ",", "2817"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"18", ",", "4188"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"17", ",", "4929"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"16", ",", "9171"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"15", ",", "9666"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"14", ",", "20472"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"13", ",", "19854"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"12", ",", "35181"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"11", ",", "46395"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"10", ",", "186147"}], "}"}]}], "}"}], "//", "Length"}]], "Input",
 CellChangeTimes->{{3.7866769406128817`*^9, 3.786676942023158*^9}},
 CellLabel->
  "In[156]:=",ExpressionUUID->"92470fe5-62b7-43a9-9574-1885bf952af2"],

Cell[BoxData["29"], "Output",
 CellChangeTimes->{3.786676942431079*^9},
 CellLabel->
  "Out[156]=",ExpressionUUID->"abb347d6-3b46-4f3e-9aca-2d1a20212ca6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"46", ",", "6"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"39", ",", "18"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"37", ",", "6"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"36", ",", "18"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"35", ",", "36"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"33", ",", "18"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"32", ",", "18"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"31", ",", "75"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"30", ",", "153"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"29", ",", "117"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"28", ",", "129"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"27", ",", "240"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"26", ",", "288"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"25", ",", "396"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"24", ",", "666"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"23", ",", "774"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"22", ",", "1314"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"21", ",", "1203"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"20", ",", "2415"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"19", ",", "2817"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"18", ",", "4188"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"17", ",", "4929"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"16", ",", "9171"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"15", ",", "9666"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"14", ",", "20472"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"13", ",", "19854"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"12", ",", "35181"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"11", ",", "46395"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"10", ",", "186147"}], "}"}]}], "}"}], "//", "Total"}]], "Input",
 CellChangeTimes->{{3.786676655241747*^9, 3.7866766561116285`*^9}, {
  3.7866769029874663`*^9, 3.786676903448778*^9}},
 CellLabel->
  "In[155]:=",ExpressionUUID->"f4061bf4-5c4a-4a3d-bbc4-8e198c2800b5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"709", ",", "346710"}], "}"}]], "Output",
 CellChangeTimes->{3.7866766564763393`*^9, 3.7866769039883394`*^9},
 CellLabel->
  "Out[155]=",ExpressionUUID->"af9ed6c8-9946-4b9d-8fb2-42f131b29272"]
}, Open  ]],

Cell[TextData[StyleBox["here\[CloseCurlyQuote]s the enumeration of the \
generalized Feynman diagrams, by the number of poles:",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.786575324971611*^9, 3.786575338128894*^9}},
 Background->RGBColor[
  1, 0.5, 0],ExpressionUUID->"957d4212-a886-4066-9fc9-be5fbbb2461a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Map", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Grid", "[", 
     RowBox[{"Transpose", "[", "#", "]"}], "]"}], "&"}], ",", 
   RowBox[{"Partition", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"46", ",", "6"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"39", ",", "18"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"37", ",", "6"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"36", ",", "18"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"35", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"33", ",", "18"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"32", ",", "18"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"31", ",", "75"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"30", ",", "153"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"29", ",", "117"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"28", ",", "129"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"27", ",", "240"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"26", ",", "288"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"25", ",", "396"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"24", ",", "666"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"23", ",", "774"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"22", ",", "1314"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"21", ",", "1203"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"20", ",", "2415"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"19", ",", "2817"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"18", ",", "4188"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"17", ",", "4929"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"16", ",", "9171"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"15", ",", "9666"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"14", ",", "20472"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"13", ",", "19854"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"12", ",", "35181"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"11", ",", "46395"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"10", ",", "186147"}], "}"}]}], "}"}], "//", "Reverse"}], 
     ",", "29"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.78667657999463*^9, 3.7866765950361323`*^9}, {
  3.7866766338255215`*^9, 3.7866766341008115`*^9}, {3.7866766645441294`*^9, 
  3.786676719663092*^9}, {3.786676796267274*^9, 3.786676817500407*^9}, {
  3.7867502672052193`*^9, 3.7867502891527944`*^9}},
 CellLabel->
  "In[154]:=",ExpressionUUID->"a25e18f0-d600-49f6-9670-96b1347d5084"],

Cell[BoxData[
 RowBox[{"{", 
  TagBox[GridBox[{
     {"10", "11", "12", "13", "14", "15", "16", "17", "18", "19", "20", "21", 
      "22", "23", "24", "25", "26", "27", "28", "29", "30", "31", "32", "33", 
      "35", "36", "37", "39", "46"},
     {"186147", "46395", "35181", "19854", "20472", "9666", "9171", "4929", 
      "4188", "2817", "2415", "1203", "1314", "774", "666", "396", "288", 
      "240", "129", "117", "153", "75", "18", "18", "36", "18", "6", "18", "6"}
    },
    AutoDelete->False,
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], "}"}]], "Output",
 CellChangeTimes->{
  3.7866765960821104`*^9, 3.786676634354131*^9, {3.786676665503578*^9, 
   3.7866766883301535`*^9}, {3.7866767975054703`*^9, 3.786676817812338*^9}},
 CellLabel->
  "Out[154]=",ExpressionUUID->"05d96c6f-9e90-42de-87ef-94805a5d1cea"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Data and examples (4,8)", "Section",
 CellChangeTimes->{{3.782153998230864*^9, 3.7821539995996537`*^9}, {
  3.786331508028592*^9, 3.786331512562829*^9}, {3.7867342963889065`*^9, 
  3.7867343469625654`*^9}},ExpressionUUID->"01c0d1e3-a4e1-41f2-8424-\
58de1368fdfb"],

Cell[CellGroupData[{

Cell["run this", "Subsection",
 CellChangeTimes->{{3.7863320163246603`*^9, 
  3.786332017495947*^9}},ExpressionUUID->"e370d48b-119e-4dd2-afe3-\
81bdbb5c96ac"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"n", "=", "8"}], "}"}], ",", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"betaToBlade", "[", 
       RowBox[{
        SubscriptBox["bb", "L_"], "[", 
        RowBox[{"{", 
         RowBox[{"i_", ",", "j_"}], "}"}], "]"}], "]"}], ":=", 
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"k", ",", 
          RowBox[{"(*", 
           RowBox[{"n", ","}], "*)"}], "out1", ",", "out2"}], "}"}], ",", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"out1", "=", 
          RowBox[{"Complement", "[", 
           RowBox[{
            RowBox[{"Range", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Min", "[", 
                RowBox[{"i", ",", "j"}], "]"}], "+", "1"}], ",", 
              RowBox[{"Max", "[", 
               RowBox[{"i", ",", "j"}], "]"}]}], "]"}], ",", "L"}], "]"}]}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"out2", "=", 
          RowBox[{"Complement", "[", 
           RowBox[{
            RowBox[{"Complement", "[", 
             RowBox[{
              RowBox[{"Range", "[", "n", "]"}], ",", 
              RowBox[{"Range", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Min", "[", 
                  RowBox[{"i", ",", "j"}], "]"}], "+", "1"}], ",", 
                RowBox[{"Max", "[", 
                 RowBox[{"i", ",", "j"}], "]"}]}], "]"}]}], "]"}], ",", "L"}],
            "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", "out1", "]"}], "\[LessEqual]", "1"}], "||", 
            RowBox[{
             RowBox[{"Length", "[", "out2", "]"}], "\[LessEqual]", "1"}]}], 
           ",", "0", ",", "\[IndentingNewLine]", 
           RowBox[{
            SubscriptBox["blade", "L"], "[", 
            RowBox[{"Sort", "[", 
             RowBox[{"{", 
              RowBox[{"out1", ",", "out2"}], "}"}], "]"}], "]"}]}], "]"}]}]}],
        "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"bbToBlade", "[", "x_", "]"}], ":=", 
      RowBox[{"Simplify", "[", 
       RowBox[{"x", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"bb", "[", "S___", "]"}], "\[RuleDelayed]", 
           RowBox[{"betaToBlade", "[", 
            RowBox[{
             SubscriptBox["bb", 
              RowBox[{"{", "}"}]], "[", "S", "]"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{
            SubscriptBox["bb", "L_"], "[", "S___", "]"}], "\[RuleDelayed]", 
           RowBox[{"betaToBlade", "[", 
            RowBox[{
             SubscriptBox["bb", "L"], "[", "S", "]"}], "]"}]}]}], "}"}]}], 
       "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"betaModKernel", "[", 
       RowBox[{
        SubscriptBox["bb", "L_"], "[", 
        RowBox[{"{", 
         RowBox[{"i_", ",", "j_"}], "}"}], "]"}], "]"}], ":=", 
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"k", ",", 
          RowBox[{"(*", 
           RowBox[{"n", ","}], "*)"}], "out1", ",", "out2"}], "}"}], ",", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"out1", "=", 
          RowBox[{"Complement", "[", 
           RowBox[{
            RowBox[{"Range", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Min", "[", 
                RowBox[{"i", ",", "j"}], "]"}], "+", "1"}], ",", 
              RowBox[{"Max", "[", 
               RowBox[{"i", ",", "j"}], "]"}]}], "]"}], ",", "L"}], "]"}]}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"out2", "=", 
          RowBox[{"Complement", "[", 
           RowBox[{
            RowBox[{"Complement", "[", 
             RowBox[{
              RowBox[{"Range", "[", "n", "]"}], ",", 
              RowBox[{"Range", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Min", "[", 
                  RowBox[{"i", ",", "j"}], "]"}], "+", "1"}], ",", 
                RowBox[{"Max", "[", 
                 RowBox[{"i", ",", "j"}], "]"}]}], "]"}]}], "]"}], ",", "L"}],
            "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", "out1", "]"}], "\[LessEqual]", "1"}], "||", 
            RowBox[{
             RowBox[{"Length", "[", "out2", "]"}], "\[LessEqual]", "1"}]}], 
           ",", "0", ",", "\[IndentingNewLine]", 
           RowBox[{
            SubscriptBox["bb", "L"], "[", 
            RowBox[{"Sort", "[", 
             RowBox[{"{", 
              RowBox[{"i", ",", "j"}], "}"}], "]"}], "]"}]}], "]"}]}]}], 
       "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"modTrivSubd", "[", "x_", "]"}], ":=", 
      RowBox[{"Simplify", "[", 
       RowBox[{"x", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"bb", "[", "S___", "]"}], "\[RuleDelayed]", 
           RowBox[{"betaModKernel", "[", 
            RowBox[{
             SubscriptBox["bb", 
              RowBox[{"{", "}"}]], "[", "S", "]"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{
            SubscriptBox["bb", "L_"], "[", "S___", "]"}], "\[RuleDelayed]", 
           RowBox[{"betaModKernel", "[", 
            RowBox[{
             SubscriptBox["bb", "L"], "[", "S", "]"}], "]"}]}]}], "}"}]}], 
       "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"boundary", "[", 
       RowBox[{
        SubscriptBox["bb", "L_"], "[", "monom_", "]"}], "]"}], ":=", 
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"(*", 
          RowBox[{"n", ","}], "*)"}], 
         RowBox[{
         "k", ",", "bdry", ",", "boundaries", ",", "collection", ",", 
          "vertex", ",", "nextSmallest"}], "}"}], ",", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"k", "=", 
          RowBox[{"Length", "[", 
           RowBox[{"List", "@@", "monom"}], "]"}]}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"vertex", "=", 
          RowBox[{"{", 
           RowBox[{"List", "@@", "monom"}], "}"}]}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"nextSmallest", "[", "set_", "]"}], "[", "bdry_", "]"}], ":=", 
          RowBox[{"Catch", "[", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Union", "[", 
                 RowBox[{"Flatten", "[", 
                  RowBox[{"Position", "[", 
                   RowBox[{"set", ",", 
                    RowBox[{"Mod", "[", 
                    RowBox[{
                    RowBox[{"bdry", "+", "j"}], ",", "n", ",", "1"}], "]"}]}],
                    "]"}], "]"}], "]"}], "\[NotEqual]", 
                RowBox[{"{", "}"}]}], ",", 
               RowBox[{"Throw", "[", 
                RowBox[{"set", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{"Position", "[", 
                    RowBox[{"set", ",", 
                    RowBox[{"Mod", "[", 
                    RowBox[{
                    RowBox[{"bdry", "+", "j"}], ",", "n", ",", "1"}], "]"}]}],
                     "]"}], "[", 
                   RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}], "]"}], 
                "]"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "0", ",", 
               RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}], "]"}]}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"boundaries", "=", 
          RowBox[{"Simplify", "[", 
           RowBox[{"Total", "[", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"Sort", "[", 
                 RowBox[{"Flatten", "[", 
                  RowBox[{"Join", "[", 
                   RowBox[{
                    RowBox[{"{", "bdry", "}"}], ",", 
                    RowBox[{"{", "L", "}"}]}], "]"}], "]"}], "]"}]], "[", 
               RowBox[{
                RowBox[{"Intersection", "[", 
                 RowBox[{
                  RowBox[{"Complement", "[", 
                   RowBox[{
                    RowBox[{"Subsets", "[", 
                    RowBox[{
                    RowBox[{"Range", "[", "n", "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"k", "-", "1"}], "}"}]}], "]"}], ",", 
                    RowBox[{"Map", "[", 
                    RowBox[{"Sort", ",", 
                    RowBox[{"PermutationReplace", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Range", "[", "k", "]"}], "-", "1"}], ",", 
                    RowBox[{"CyclicGroup", "[", "n", "]"}]}], "]"}]}], 
                    "]"}]}], "]"}], ",", 
                  RowBox[{"DeleteDuplicates", "[", 
                   RowBox[{"Map", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"DeleteCases", "[", 
                    RowBox[{"#", ",", 
                    RowBox[{
                    RowBox[{"nextSmallest", "[", "#", "]"}], "[", "bdry", 
                    "]"}]}], "]"}], "&"}], ",", "vertex"}], "]"}], "]"}]}], 
                 "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"bdry", ",", 
                RowBox[{"Range", "[", "n", "]"}]}], "}"}]}], "]"}], "]"}], 
           "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"boundaries", "/.", 
          RowBox[{
           RowBox[{
            SubscriptBox["bb", "Q_"], "[", "S_", "]"}], "\[RuleDelayed]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Length", "[", 
               RowBox[{"Union", "[", 
                RowBox[{"Flatten", "[", "Q", "]"}], "]"}], "]"}], "<", 
              RowBox[{"Length", "[", 
               RowBox[{"Flatten", "[", "Q", "]"}], "]"}]}], ",", "0", ",", 
             RowBox[{
              SubscriptBox["bb", "Q"], "[", "S", "]"}]}], "]"}]}]}]}]}], 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"pd", "[", "x_", "]"}], ":=", 
      RowBox[{"Simplify", "[", 
       RowBox[{"x", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"bb", "[", "S___", "]"}], "\[RuleDelayed]", 
           RowBox[{"boundary", "[", 
            RowBox[{
             SubscriptBox["bb", 
              RowBox[{"{", "}"}]], "[", "S", "]"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{
            SubscriptBox["bb", "L_"], "[", "S___", "]"}], "\[RuleDelayed]", 
           RowBox[{"boundary", "[", 
            RowBox[{
             SubscriptBox["bb", "L"], "[", "S", "]"}], "]"}]}]}], "}"}]}], 
       "]"}]}], ";"}]}], "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"steinmannCompatibleQPartition", "[", 
    RowBox[{"{", 
     RowBox[{"partition1_", ",", "partition2_"}], "}"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Length", "[", 
       RowBox[{"DeleteCases", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Intersection", "[", 
            RowBox[{
             RowBox[{"partition1", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"partition2", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"Intersection", "[", 
            RowBox[{
             RowBox[{"partition1", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"partition2", "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"Intersection", "[", 
            RowBox[{
             RowBox[{"partition1", "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"partition2", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"Intersection", "[", 
            RowBox[{
             RowBox[{"partition1", "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"partition2", "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], "}"}], ",", 
         RowBox[{"{", "}"}]}], "]"}], "]"}], "\[LessEqual]", "3"}], ",", 
     "True", ",", "False"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
   "steinmannCompatibleLinearCombBladesQ", "[", "linearCombBladesD2n_", "]"}],
    ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Length", "[", "linearCombBladesD2n", "]"}], "\[LessEqual]", 
      "1"}], ",", "True", ",", 
     RowBox[{"Map", "[", 
      RowBox[{"steinmannCompatibleQPartition", ",", 
       RowBox[{
        RowBox[{"Subsets", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"linearCombBladesD2n", "/.", 
             RowBox[{"linearCombBladesD2n", "\[RuleDelayed]", 
              RowBox[{"Variables", "[", "linearCombBladesD2n", "]"}]}]}], "//",
             "bbToBlade"}], ")"}], ",", 
          RowBox[{"{", "2", "}"}]}], "]"}], "/.", 
        RowBox[{
         RowBox[{
          SubscriptBox["blade", "L_"], "[", "partition_", "]"}], 
         "\[RuleDelayed]", "partition"}]}]}], "]"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.786299148724782*^9, 3.7862992761871133`*^9}, 
   3.786299309018033*^9, 3.7863299873469367`*^9, 3.7863300488076873`*^9, {
   3.786331311059615*^9, 3.7863313179915104`*^9}, {3.7864723046241493`*^9, 
   3.786472387473466*^9}, {3.7864724195234394`*^9, 3.7864724197473726`*^9}, {
   3.7864724567436504`*^9, 3.786472472915409*^9}, {3.7864725033634677`*^9, 
   3.7864725382583323`*^9}, {3.786472574989324*^9, 3.786472681840595*^9}, {
   3.7864727130364876`*^9, 3.7864727440542603`*^9}, {3.786472882073045*^9, 
   3.78647300432491*^9}, {3.7864730474795694`*^9, 3.786473141568082*^9}, 
   3.786473261502617*^9, {3.786473332190778*^9, 3.7864733816742144`*^9}, {
   3.786473455536928*^9, 3.7864734563637114`*^9}, {3.786473500308844*^9, 
   3.7864735054196515`*^9}, {3.7864736014269085`*^9, 
   3.7864736673679886`*^9}, {3.786478376160634*^9, 3.786478380636351*^9}, 
   3.7867292043604813`*^9, {3.7868094576714563`*^9, 
   3.7868094943546314`*^9}},ExpressionUUID->"7b772f57-8517-4171-83a2-\
cb837b3272a5"]
}, Closed]],

Cell[CellGroupData[{

Cell["poles in the planar basis 48", "Subsection",
 CellChangeTimes->{{3.786317395418349*^9, 3.786317398544874*^9}, {
  3.7867499645742865`*^9, 
  3.7867499669398785`*^9}},ExpressionUUID->"e4699232-9f52-4463-8a92-\
705f372e6f7f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"planarPolesBasis48", "=", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Delta]", 
      RowBox[{"1", ",", "2", ",", "6", ",", "8"}]], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"1", ",", "5", ",", "7", ",", "8"}]], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"1", ",", "5", ",", "6", ",", "8"}]], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"1", ",", "2", ",", "5", ",", "8"}]], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"2", ",", "4", ",", "5", ",", "6"}]], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "5", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "6", ",", "7", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "5", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "6", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "5", ",", "6", ",", "8"}]]}], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"3", ",", "5", ",", "6", ",", "7"}]], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"2", ",", "5", ",", "6", ",", "7"}]], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "5", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "6", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "7", ",", "8"}]]}], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"1", ",", "3", ",", "5", ",", "7"}]], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "2", ",", "5", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "7"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "6", ",", "7", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "5", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "3", ",", "5", ",", "6"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "6"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "2", ",", "5", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "6", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "6"}]]}], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"1", ",", "3", ",", "6", ",", "7"}]], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "3", ",", "5", ",", "6"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "6"}]]}], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"2", ",", "3", ",", "5", ",", "6"}]], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "5", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "6", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "5", ",", "7", ",", "8"}]]}], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"1", ",", "4", ",", "5", ",", "7"}]], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "2", ",", "5", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "7"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "3", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "5", ",", "6", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "3", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "5", ",", "6", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "6"}]], "-", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Delta]", 
        RowBox[{"2", ",", "4", ",", "6", ",", "8"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "5", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "6", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "2", ",", "4", ",", "6"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "5", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "4", ",", "6"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "3", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "5", ",", "6", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "6", ",", "8"}]]}], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"1", ",", "3", ",", "4", ",", "6"}]], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "6", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "3", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "4", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "5", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "5", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "5", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "4", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "5", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "6", ",", "7"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "3", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "5", ",", "6", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "7", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "6", ",", "7"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "3", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "7", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "6", ",", "7"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "2", ",", "4", ",", "6"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "5", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "4", ",", "6"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "2", ",", "4", ",", "6"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "5", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "4", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "7", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "7", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "2", ",", "4", ",", "6"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "5", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "4", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "7", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "6", ",", "7", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "2", ",", "4", ",", "6"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "5", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "4", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "7", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "7", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "5", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "2", ",", "4", ",", "6"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "5", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "4", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "7", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "6", ",", "7", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "5", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "3", ",", "5"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "7", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "5", ",", "6", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "6", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "5", ",", "7"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "3", ",", "5"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "5", ",", "6", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "6", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "5", ",", "7"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "3", ",", "5"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "6", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "5", ",", "7"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "3", ",", "5"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "7", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "5", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "5", ",", "6", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "6", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "5", ",", "7"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "3", ",", "5"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "5", ",", "6", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "7", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "5", ",", "7"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "3", ",", "5"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "7", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "5", ",", "7"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "3", ",", "5"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "7", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "5", ",", "6", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "7"}]]}], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"1", ",", "2", ",", "4", ",", "7"}]], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"1", ",", "4", ",", "6", ",", "7"}]], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "5"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "5", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "6", ",", "7"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "5"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "5", ",", "6", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "5", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "6", ",", "7"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "5"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "5", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "6", ",", "7"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "3", ",", "5"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "7", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "5", ",", "6", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "6", ",", "7"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "3", ",", "5"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "6", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "5", ",", "8"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "5", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "5"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "5", ",", "8"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "5"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "5", ",", "6", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "5", ",", "8"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "5"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "5", ",", "8"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "3", ",", "5"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "6", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "5", ",", "8"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "3", ",", "5"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "7", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "5", ",", "6", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "6", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "6", ",", "7"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "6", ",", "7"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "5", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "4", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "3", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "5"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "7", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "5", ",", "6", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "5", ",", "7"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "3", ",", "5"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "7"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "3", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "5"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "7", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "5", ",", "8"}]]}], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"1", ",", "2", ",", "3", ",", "5"}]], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "3", ",", "5"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "5"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "7", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "5", ",", "6", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "6", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "5", ",", "8"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "3", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "5"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "7", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "5", ",", "8"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "3", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "5"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "5", ",", "6", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "7", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "5", ",", "8"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "5"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "5", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "5", ",", "8"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "3", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "5"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "7", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "5", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "6", ",", "7"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "3", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "5"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "5", ",", "6", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "7", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "5", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "6", ",", "7"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "5"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "5", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "6", ",", "7"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "3", ",", "5"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "3", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "7", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "5", ",", "6", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "7", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "5", ",", "7"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "3", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "7", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "3", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "5", ",", "6", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "7", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "3", ",", "5"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "6", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "5", ",", "7", ",", "8"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "3", ",", "5"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "8"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "3", ",", "5"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "8"}]]}], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"1", ",", "2", ",", "4", ",", "5"}]], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "3", ",", "5"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "5", ",", "7"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "3", ",", "5"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "6", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "5", ",", "6", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "5", ",", "7"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "3", ",", "5"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "7", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "5", ",", "6", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "5", ",", "7"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "3", ",", "5"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "5", ",", "7"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "3", ",", "5"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "6", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "5", ",", "6", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "5", ",", "7"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "3", ",", "5"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "7", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "5", ",", "6", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "5", ",", "7"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "5"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "5", ",", "7"}]]}], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"1", ",", "2", ",", "3", ",", "6"}]], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "3", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "5", ",", "6", ",", "8"}]]}], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"1", ",", "2", ",", "5", ",", "6"}]], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "5", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "4", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "3", ",", "5"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "6", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "6", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "5", ",", "7"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "3", ",", "5"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "7", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "6", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "5", ",", "7"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "3", ",", "5"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "6", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "6", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "5", ",", "7"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "3", ",", "5"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "7", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "6", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "5", ",", "7"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "5"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "5", ",", "6", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "5", ",", "7"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "5"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "5", ",", "6", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "5", ",", "7"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "5"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "5", ",", "7"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "5", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "2", ",", "4", ",", "6"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "5", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "4", ",", "6"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "5", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "6", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "3", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "7", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "5", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "7"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "3", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "7", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "5", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "6", ",", "7"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "5", ",", "6", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "6", ",", "7"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "6", ",", "7"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "5", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "4", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "5", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "3", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "5"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "7", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "5", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "3", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "5", ",", "6", ",", "8"}]]}], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"1", ",", "2", ",", "4", ",", "6"}]], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "3", ",", "5"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "5", ",", "7"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "3", ",", "5"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "5", ",", "7"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "3", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "5", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "6", ",", "8"}]]}], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"1", ",", "3", ",", "5", ",", "6"}]], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "5", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "6", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "3", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "3", ",", "5"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "6", ",", "7"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "3", ",", "5"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "6", ",", "7"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "6", ",", "7", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "5", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "3", ",", "5"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "5", ",", "6", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "6", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "5", ",", "7"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "3", ",", "5"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "6", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "5", ",", "7"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "3", ",", "5"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "7", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "5", ",", "7"}]]}], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"1", ",", "2", ",", "5", ",", "7"}]], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"1", ",", "5", ",", "6", ",", "7"}]], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"1", ",", "2", ",", "6", ",", "7"}]], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"1", ",", "2", ",", "3", ",", "7"}]], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "3", ",", "5"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "5", ",", "6", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "5", ",", "8"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "3", ",", "5"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "5", ",", "8"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "3", ",", "5"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "5", ",", "8"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "5", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "5", ",", "6", ",", "8"}]]}], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"1", ",", "4", ",", "5", ",", "6"}]], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "5", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "6", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "5", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "3", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "5", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "5"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "5", ",", "8"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "5"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "5", ",", "8"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "3", ",", "5"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "5", ",", "6", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "5", ",", "8"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "3", ",", "5"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "5", ",", "8"}]]}], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"1", ",", "3", ",", "4", ",", "5"}]], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "5"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "6", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "5", ",", "8"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "3", ",", "5"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "5", ",", "8"}]]}], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"4", ",", "6", ",", "7", ",", "8"}]], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"1", ",", "4", ",", "7", ",", "8"}]], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"1", ",", "4", ",", "6", ",", "8"}]], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"1", ",", "2", ",", "4", ",", "8"}]], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "5"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "5", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "6", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "5", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "4", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "5", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "2", ",", "4", ",", "6"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "5", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "4", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "7", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "6", ",", "7", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "5", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "5", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "2", ",", "4", ",", "6"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "5", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "4", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "7", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "7", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "5", ",", "6", ",", "8"}]]}], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"3", ",", "4", ",", "6", ",", "7"}]], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "4", ",", "6", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "5", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "6", ",", "7"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "4", ",", "6", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "5", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "6", ",", "7"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "6", ",", "7"}]]}], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"2", ",", "4", ",", "6", ",", "7"}]], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "4", ",", "6", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "5", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "7"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "4", ",", "6", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "5", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "7"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "6", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "7", ",", "8"}]]}], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"1", ",", "3", ",", "4", ",", "7"}]], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "2", ",", "4", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "4", ",", "7"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "7", ",", "8"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "2", ",", "4", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "4", ",", "7"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "2", ",", "4", ",", "6"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "5", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "4", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "7", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "6", ",", "7", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "5", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "3", ",", "4", ",", "6"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "4", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "4", ",", "6"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "2", ",", "4", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "6", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "4", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "4", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "4", ",", "6"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "2", ",", "4", ",", "6"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "5", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "4", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "7", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "7", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "5", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "2", ",", "4", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "5", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "4", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "4", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "4", ",", "6"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "2", ",", "4", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "4", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "6", ",", "7", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "5", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "5", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "4", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "4", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "4", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "6", ",", "7", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "5", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "6", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "4", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "2", ",", "4", ",", "6"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "5", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "4", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "7", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "6", ",", "7", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "2", ",", "4", ",", "6"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "5", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "4", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "7", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "7", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "3", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "7", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "6", ",", "8"}]]}], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"2", ",", "3", ",", "4", ",", "6"}]], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "4", ",", "6", ",", "8"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "5", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "4", ",", "6"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "2", ",", "4", ",", "6"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "5", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "4", ",", "6"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "2", ",", "4", ",", "6"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "5", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "4", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "7", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "6", ",", "7", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "3", ",", "4", ",", "6"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "4", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "4", ",", "6"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "2", ",", "4", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "6", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "4", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "4", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "4", ",", "6"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "2", ",", "4", ",", "6"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "5", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "4", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "7", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "7", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "2", ",", "4", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "5", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "4", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "4", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "4", ",", "6"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "5", ",", "6", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "4", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "7", ",", "8"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "5", ",", "6", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "3", ",", "5"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "6", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "6", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "5", ",", "7"}]]}], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"4", ",", "5", ",", "7", ",", "8"}]], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "5", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "6", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "5", ",", "7", ",", "8"}]]}], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"1", ",", "4", ",", "5", ",", "8"}]], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "6", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "5", ",", "7", ",", "8"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "2", ",", "5", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "6", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "5", ",", "7", ",", "8"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "3", ",", "5", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "7"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "3", ",", "5", ",", "6"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "6", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "5", ",", "7", ",", "8"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "2", ",", "5", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "6", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "6", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "5", ",", "7", ",", "8"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "3", ",", "5", ",", "6"}]]}], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "6"}]]}], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"3", ",", "4", ",", "5", ",", "7"}]], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "2", ",", "5", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "5", ",", "7"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "4", ",", "5", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "5", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "5", ",", "7"}]]}], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"2", ",", "4", ",", "5", ",", "7"}]], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "2", ",", "5", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "5", ",", "7"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "4", ",", "5", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "5", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "5", ",", "7"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "3", ",", "5", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "7"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "2", ",", "5", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "6", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "7"}]]}], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"4", ",", "5", ",", "6", ",", "8"}]], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"3", ",", "6", ",", "7", ",", "8"}]], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"1", ",", "3", ",", "7", ",", "8"}]], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"1", ",", "3", ",", "6", ",", "8"}]], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "6", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "5", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "3", ",", "5", ",", "6"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "6"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "3", ",", "5", ",", "6"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "6"}]]}], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"3", ",", "5", ",", "7", ",", "8"}]], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "5", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "6", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "7", ",", "8"}]]}], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"1", ",", "3", ",", "5", ",", "8"}]], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "5", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "6", ",", "7", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "5", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "3", ",", "5", ",", "6"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "6"}]]}], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"3", ",", "5", ",", "6", ",", "8"}]], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"2", ",", "6", ",", "7", ",", "8"}]], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"2", ",", "5", ",", "7", ",", "8"}]], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"2", ",", "5", ",", "6", ",", "8"}]], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"2", ",", "3", ",", "6", ",", "7"}]], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "3", ",", "6", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "5", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "6", ",", "7"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "3", ",", "6", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "5", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "6", ",", "7"}]]}], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"2", ",", "3", ",", "5", ",", "7"}]], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "2", ",", "5", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "7"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "3", ",", "5", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "5", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "7"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "4", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "7", ",", "8"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "4", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "7", ",", "8"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "4", ",", "5", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "5", ",", "7"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "4", ",", "5", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "5", ",", "7"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "2", ",", "4", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "4", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "6", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "5", ",", "7", ",", "8"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "2", ",", "4", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "5", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "4", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "4", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "4", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "6", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "5", ",", "7", ",", "8"}]]}], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"3", ",", "4", ",", "7", ",", "8"}]], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "6", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "7", ",", "8"}]]}], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"1", ",", "3", ",", "4", ",", "8"}]], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "7", ",", "8"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "4", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "5", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "2", ",", "4", ",", "6"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "5", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "4", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "7", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "6", ",", "7", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "5", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "3", ",", "4", ",", "6"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "4", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "4", ",", "6"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "2", ",", "4", ",", "6"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "5", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "4", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "7", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "7", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "5", ",", "6", ",", "8"}]]}], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"3", ",", "4", ",", "6", ",", "8"}]], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "4", ",", "6", ",", "8"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "5", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "6", ",", "8"}]]}], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"2", ",", "4", ",", "7", ",", "8"}]], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"2", ",", "4", ",", "6", ",", "8"}]], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "4", ",", "6", ",", "8"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "5", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "3", ",", "6", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "6", ",", "7"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "3", ",", "6", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "6", ",", "7"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "3", ",", "4", ",", "6"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "4", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "4", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "6", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "5", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "2", ",", "4", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "6", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "4", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "4", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "4", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "6", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "5", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "2", ",", "4", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "4", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "6", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "7", ",", "8"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "3", ",", "4", ",", "6"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "4", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "4", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "5", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "2", ",", "4", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "5", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "4", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "4", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "4", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "6", ",", "7", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "5", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "2", ",", "4", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "6", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "4", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "4", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "4", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "6", ",", "7", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "5", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "2", ",", "4", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "5", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "4", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "4", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "4", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "5", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "2", ",", "4", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "5", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "4", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "4", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "4", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "6", ",", "7", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "5", ",", "6", ",", "8"}]]}], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"2", ",", "3", ",", "4", ",", "7"}]], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "2", ",", "4", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "4", ",", "7"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "3", ",", "4", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "4", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "5", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "4", ",", "7"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "2", ",", "4", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "4", ",", "7"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"2", ",", "4", ",", "6", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "6", ",", "7"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"2", ",", "4", ",", "6", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "6", ",", "7"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "4", ",", "6", ",", "8"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "5", ",", "6", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "6", ",", "7"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "4", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "2", ",", "4", ",", "6"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "5", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "4", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "7", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "6", ",", "7", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "3", ",", "4", ",", "6"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "4", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "4", ",", "6"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "2", ",", "4", ",", "6"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "5", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "4", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "7", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "7", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "4", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "2", ",", "4", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "5", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "4", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "4", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "4", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "6", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "7", ",", "8"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "6", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "5", ",", "7", ",", "8"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "3", ",", "5", ",", "6"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "6", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "5", ",", "7", ",", "8"}]]}], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"3", ",", "4", ",", "5", ",", "8"}]], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"2", ",", "4", ",", "5", ",", "8"}]], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "3", ",", "5", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "5", ",", "7"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "6", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "5", ",", "7", ",", "8"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "2", ",", "5", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "6", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "5", ",", "7", ",", "8"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "3", ",", "5", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "7"}]]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "3", ",", "5", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "7"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "3", ",", "5", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "5", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "7"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "3", ",", "5", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "5", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "7"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "3", ",", "5", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "7"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "2", ",", "5", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "6", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "7"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"2", ",", "4", ",", "5", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "5", ",", "7"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "3", ",", "5", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "5", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "5", ",", "7"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "3", ",", "5", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "5", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "5", ",", "7"}]]}], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"2", ",", "3", ",", "7", ",", "8"}]], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"2", ",", "3", ",", "6", ",", "8"}]], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "3", ",", "6", ",", "8"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "5", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "6", ",", "8"}]]}], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"2", ",", "3", ",", "5", ",", "8"}]], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "3", ",", "5", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "7"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "3", ",", "5", ",", "6"}]]}], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "7"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "3", ",", "4", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "4", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "4", ",", "7"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "4", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "7", ",", "8"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "3", ",", "5", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "7"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "3", ",", "5", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "7"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "2", ",", "4", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "5", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "4", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "4", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "4", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "6", ",", "7", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "6", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "5", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "5", ",", "7", ",", "8"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "2", ",", "4", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "4", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "6", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "5", ",", "7", ",", "8"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "3", ",", "4", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "4", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "4", ",", "7"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "2", ",", "5", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "6", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "4", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "4", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "4", ",", "7"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"2", ",", "4", ",", "5", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "5", ",", "7"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "4", ",", "6", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "5", ",", "6", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "5", ",", "7"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "4", ",", "6", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "5", ",", "6", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "5", ",", "7"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "3", ",", "5", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "5", ",", "7"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "3", ",", "5", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "5", ",", "7"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "3", ",", "4", ",", "6"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "4", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "4", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "6", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "5", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "3", ",", "6", ",", "8"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "3", ",", "4", ",", "6"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "4", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "4", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "5", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "5", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "4", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "4", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "4", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "6", ",", "7", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "5", ",", "6", ",", "8"}]]}], ",", 
     SubscriptBox["\[Delta]", 
      RowBox[{"2", ",", "3", ",", "4", ",", "8"}]], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"2", ",", "4", ",", "6", ",", "8"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "3", ",", "4", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "4", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "4", ",", "7"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "3", ",", "4", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "4", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "4", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "6"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "3", ",", "6", ",", "8"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "7", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "5", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "6", ",", "7"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "3", ",", "6", ",", "8"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "7", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "5", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "7"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "2", ",", "4", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "4", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "6", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "7", ",", "8"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "3", ",", "4", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "4", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "4", ",", "7"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "2", ",", "5", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "6", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "4", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "4", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "4", ",", "7"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "2", ",", "4", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "4", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "6", ",", "7", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "5", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "3", ",", "4", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "4", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "4", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "6"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "2", ",", "5", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "6", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "4", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "4", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "4", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "6"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "3", ",", "5", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "6", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "5", ",", "7", ",", "8"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "2", ",", "5", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "6", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "6", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "5", ",", "7", ",", "8"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "6", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "5", ",", "7", ",", "8"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "3", ",", "5", ",", "8"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "8"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "3", ",", "5", ",", "8"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "8"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "3", ",", "5", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "6", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "5", ",", "7", ",", "8"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "3", ",", "5", ",", "6"}]]}], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "6", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "5", ",", "7", ",", "8"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"2", ",", "3", ",", "5", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "5", ",", "7"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "7", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "5", ",", "6", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "5", ",", "7"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "6", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "5", ",", "6", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "5", ",", "7"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"2", ",", "3", ",", "5", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "5", ",", "7"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "7", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "5", ",", "6", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "5", ",", "7"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "6", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "5", ",", "6", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "5", ",", "7"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "3", ",", "4", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "4", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "4", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "6", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "5", ",", "7", ",", "8"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "2", ",", "5", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "6", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "4", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "4", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "4", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "6", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "5", ",", "7", ",", "8"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "3", ",", "4", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "4", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "4", ",", "7"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "3", ",", "4", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "4", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "4", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "6", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "5", ",", "7", ",", "8"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "2", ",", "5", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "6", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "4", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "4", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "4", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "6", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "5", ",", "7", ",", "8"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "3", ",", "4", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "4", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "6"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "4", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "6"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "7", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "6", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "5", ",", "7"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "6", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "6", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "5", ",", "7"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "7", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "6", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "5", ",", "7"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "6", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "6", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "5", ",", "7"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "3", ",", "4", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "4", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "4", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "7"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "2", ",", "5", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "6", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "4", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "4", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "4", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "7"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "3", ",", "5", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "5", ",", "7"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "3", ",", "5", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "5", ",", "7"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "3", ",", "5", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "6", ",", "7"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "3", ",", "5", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "6", ",", "7"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "2", ",", "4", ",", "7"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "4", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "2", ",", "5", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "4", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "4", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "5", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "4", ",", "6"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "4", ",", "7"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "5", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "6", ",", "7", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "5", ",", "7", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"4", ",", "5", ",", "6", ",", "8"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "3", ",", "6", ",", "8"}]]}], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "3", ",", "7", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "4", ",", "6", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"1", ",", "5", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "3", ",", "6", ",", "8"}]], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "5", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "5", ",", "8"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"2", ",", "4", ",", "6", ",", "7"}]], "+", 
      SubscriptBox["\[Delta]", 
       RowBox[{"3", ",", "4", ",", "5", ",", "7"}]]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7821540751780043`*^9, 3.782154081288306*^9}, {
   3.782154575422842*^9, 3.782154610465641*^9}, {3.7824029666932087`*^9, 
   3.7824029822802615`*^9}, 3.786729248702093*^9},
 CellLabel->
  "In[208]:=",ExpressionUUID->"54de84cc-54dc-410e-8e57-60b9ea43134c"]
}, Closed]],

Cell[CellGroupData[{

Cell["scratchwork", "Subsection",
 CellChangeTimes->{{3.786317408141865*^9, 
  3.7863174131731544`*^9}},ExpressionUUID->"ae6d8fd6-e8d8-4c58-8289-\
90ee02f46e7f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"planarPolesBasis48", "[", 
  RowBox[{"[", 
   RowBox[{"-", "10"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.7863174233348603`*^9, 3.786317426925384*^9}, 
   3.7867292440950108`*^9},
 CellLabel->
  "In[213]:=",ExpressionUUID->"9dff2938-389e-46b6-b844-55d95ded0d2a"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[Delta]", 
   RowBox[{"1", ",", "3", ",", "5", ",", "7"}]], "-", 
  SubscriptBox["\[Delta]", 
   RowBox[{"1", ",", "3", ",", "5", ",", "8"}]], "-", 
  SubscriptBox["\[Delta]", 
   RowBox[{"1", ",", "3", ",", "6", ",", "7"}]], "+", 
  SubscriptBox["\[Delta]", 
   RowBox[{"1", ",", "3", ",", "7", ",", "8"}]], "-", 
  SubscriptBox["\[Delta]", 
   RowBox[{"1", ",", "4", ",", "5", ",", "7"}]], "+", 
  SubscriptBox["\[Delta]", 
   RowBox[{"1", ",", "4", ",", "5", ",", "8"}]], "+", 
  SubscriptBox["\[Delta]", 
   RowBox[{"1", ",", "4", ",", "6", ",", "7"}]], "-", 
  SubscriptBox["\[Delta]", 
   RowBox[{"2", ",", "3", ",", "5", ",", "7"}]], "+", 
  SubscriptBox["\[Delta]", 
   RowBox[{"2", ",", "3", ",", "5", ",", "8"}]], "+", 
  SubscriptBox["\[Delta]", 
   RowBox[{"2", ",", "3", ",", "6", ",", "7"}]], "+", 
  SubscriptBox["\[Delta]", 
   RowBox[{"2", ",", "4", ",", "5", ",", "7"}]]}]], "Output",
 CellChangeTimes->{
  3.78647147381281*^9, {3.7867292908365293`*^9, 3.7867293120758824`*^9}},
 CellLabel->
  "Out[213]=",ExpressionUUID->"3a97c00f-d379-4286-a74f-3c3150864432"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"GatherBy", "[", 
   RowBox[{
    RowBox[{"MonomialList", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"planarPolesBasis48", "[", 
            RowBox[{"[", 
             RowBox[{"-", "10"}], "]"}], "]"}], "/.", 
           RowBox[{
            SubscriptBox["\[Delta]", 
             RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}]], 
            "\[RuleDelayed]", 
            RowBox[{"bb", "[", 
             RowBox[{"{", 
              RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}], "]"}]}]}], "//",
           "pd"}], "//", "pd"}], ")"}]}], "//", "modTrivSubd"}], "]"}], ",", 
    RowBox[{
     RowBox[{"Head", "[", 
      RowBox[{
       RowBox[{"Variables", "[", "#", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}], "&"}]}], "]"}], "//", 
  "Column"}]], "Input",
 CellChangeTimes->{{3.786317433652501*^9, 3.7863175136379848`*^9}, 
   3.786317667829406*^9, {3.786318257676794*^9, 3.786318259653182*^9}, 
   3.7867292441049833`*^9},
 CellLabel->
  "In[214]:=",ExpressionUUID->"708a6cd2-e774-44be-b45b-ad813cc58aaa"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["bb", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}]], "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "8"}], "}"}], "]"}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["bb", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3"}], "}"}]], "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "8"}], "}"}], "]"}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"3", ",", "8"}], "}"}], "]"}], ",", 
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"5", ",", "8"}], "}"}], "]"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"3", ",", "8"}], "}"}], "]"}], ",", 
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"4", ",", "7"}], "}"}], "]"}], ",", 
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"4", ",", "8"}], "}"}], "]"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"1", ",", "6"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"3", ",", "8"}], "}"}], "]"}], ",", 
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"1", ",", "6"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"4", ",", "7"}], "}"}], "]"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"1", ",", "7"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"3", ",", "8"}], "}"}], "]"}], ",", 
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"1", ",", "7"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"4", ",", "6"}], "}"}], "]"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["bb", 
        RowBox[{"{", 
         RowBox[{"1", ",", "8"}], "}"}]], "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "7"}], "}"}], "]"}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["bb", 
        RowBox[{"{", 
         RowBox[{"2", ",", "3"}], "}"}]], "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "8"}], "}"}], "]"}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"2", ",", "4"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"3", ",", "8"}], "}"}], "]"}], ",", 
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"2", ",", "4"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"5", ",", "7"}], "}"}], "]"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"3", ",", "8"}], "}"}], "]"}], ",", 
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"4", ",", "7"}], "}"}], "]"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["bb", 
        RowBox[{"{", 
         RowBox[{"2", ",", "6"}], "}"}]], "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "7"}], "}"}], "]"}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["bb", 
        RowBox[{"{", 
         RowBox[{"2", ",", "7"}], "}"}]], "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6"}], "}"}], "]"}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["bb", 
        RowBox[{"{", 
         RowBox[{"2", ",", "8"}], "}"}]], "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5"}], "}"}], "]"}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"3", ",", "4"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "7"}], "}"}], "]"}], ",", 
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"3", ",", "4"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "8"}], "}"}], "]"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"3", ",", "5"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "7"}], "}"}], "]"}], ",", 
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"3", ",", "5"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "8"}], "}"}], "]"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"3", ",", "6"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "5"}], "}"}], "]"}], ",", 
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"3", ",", "6"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "7"}], "}"}], "]"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "5"}], "}"}], "]"}], ",", 
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "6"}], "}"}], "]"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["bb", 
        RowBox[{"{", 
         RowBox[{"3", ",", "8"}], "}"}]], "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5"}], "}"}], "]"}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["bb", 
        RowBox[{"{", 
         RowBox[{"4", ",", "5"}], "}"}]], "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "7"}], "}"}], "]"}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "7"}], "}"}], "]"}], ",", 
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "5"}], "}"}], "]"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"4", ",", "7"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "6"}], "}"}], "]"}], ",", 
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"4", ",", "7"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "5"}], "}"}], "]"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["bb", 
        RowBox[{"{", 
         RowBox[{"4", ",", "8"}], "}"}]], "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5"}], "}"}], "]"}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"5", ",", "6"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "4"}], "}"}], "]"}], ",", 
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"5", ",", "6"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "4"}], "}"}], "]"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"5", ",", "7"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "4"}], "}"}], "]"}], ",", 
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"5", ",", "7"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "4"}], "}"}], "]"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"5", ",", "8"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "4"}], "}"}], "]"}], ",", 
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"5", ",", "8"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"4", ",", "7"}], "}"}], "]"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["bb", 
        RowBox[{"{", 
         RowBox[{"6", ",", "7"}], "}"}]], "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4"}], "}"}], "]"}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"6", ",", "8"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3"}], "}"}], "]"}], ",", 
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"6", ",", "8"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"4", ",", "7"}], "}"}], "]"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"7", ",", "8"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3"}], "}"}], "]"}], ",", 
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"7", ",", "8"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"4", ",", "6"}], "}"}], "]"}]}], "}"}]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Output",
 CellChangeTimes->{
  3.7863182604431353`*^9, 3.7864714742765956`*^9, {3.7867292924117613`*^9, 
   3.7867293126064916`*^9}},
 CellLabel->
  "Out[214]=",ExpressionUUID->"da8680d5-7397-41b3-ba46-b0681e4e298f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"GatherBy", "[", 
   RowBox[{
    RowBox[{"MonomialList", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"planarPolesBasis48", "[", 
            RowBox[{"[", 
             RowBox[{"-", "25"}], "]"}], "]"}], "/.", 
           RowBox[{
            SubscriptBox["\[Delta]", 
             RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}]], 
            "\[RuleDelayed]", 
            RowBox[{"bb", "[", 
             RowBox[{"{", 
              RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}], "]"}]}]}], "//",
           "pd"}], "//", "pd"}], ")"}]}], "//", "modTrivSubd"}], "]"}], ",", 
    RowBox[{
     RowBox[{"Head", "[", 
      RowBox[{
       RowBox[{"Variables", "[", "#", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}], "&"}]}], "]"}], "//", 
  "Column"}]], "Input",
 CellChangeTimes->{{3.786317433652501*^9, 3.7863175136379848`*^9}, {
   3.786317667829406*^9, 3.7863176775030193`*^9}, {3.7863177329177427`*^9, 
   3.7863177375565524`*^9}, {3.786317769497798*^9, 3.786317778072199*^9}, 
   3.7867292441229353`*^9},
 CellLabel->
  "In[216]:=",ExpressionUUID->"0a928eef-6ac8-41f5-8511-18f207d351b1"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["bb", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}]], "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "8"}], "}"}], "]"}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["bb", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3"}], "}"}]], "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "8"}], "}"}], "]"}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"3", ",", "7"}], "}"}], "]"}], ",", 
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"3", ",", "8"}], "}"}], "]"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"3", ",", "7"}], "}"}], "]"}], ",", 
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"3", ",", "8"}], "}"}], "]"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"1", ",", "6"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"3", ",", "5"}], "}"}], "]"}], ",", 
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"1", ",", "6"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"3", ",", "7"}], "}"}], "]"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"1", ",", "7"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"3", ",", "5"}], "}"}], "]"}], ",", 
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"1", ",", "7"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"3", ",", "6"}], "}"}], "]"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["bb", 
        RowBox[{"{", 
         RowBox[{"1", ",", "8"}], "}"}]], "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5"}], "}"}], "]"}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["bb", 
        RowBox[{"{", 
         RowBox[{"2", ",", "3"}], "}"}]], "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "7"}], "}"}], "]"}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"2", ",", "4"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"3", ",", "6"}], "}"}], "]"}], ",", 
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"2", ",", "4"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"3", ",", "7"}], "}"}], "]"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"3", ",", "6"}], "}"}], "]"}], ",", 
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"3", ",", "7"}], "}"}], "]"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "7"}], "}"}], "]"}], ",", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["bb", 
          RowBox[{"{", 
           RowBox[{"2", ",", "6"}], "}"}]], "[", 
         RowBox[{"{", 
          RowBox[{"3", ",", "5"}], "}"}], "]"}]}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"2", ",", "7"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "6"}], "}"}], "]"}], ",", 
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"2", ",", "7"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"3", ",", "5"}], "}"}], "]"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["bb", 
        RowBox[{"{", 
         RowBox[{"2", ",", "8"}], "}"}]], "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5"}], "}"}], "]"}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"3", ",", "4"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "6"}], "}"}], "]"}], ",", 
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"3", ",", "4"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "7"}], "}"}], "]"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"3", ",", "5"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "6"}], "}"}], "]"}], ",", 
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"3", ",", "5"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "7"}], "}"}], "]"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"3", ",", "6"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "7"}], "}"}], "]"}], ",", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["bb", 
          RowBox[{"{", 
           RowBox[{"3", ",", "6"}], "}"}]], "[", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], "]"}]}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "6"}], "}"}], "]"}], ",", 
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "5"}], "}"}], "]"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["bb", 
        RowBox[{"{", 
         RowBox[{"3", ",", "8"}], "}"}]], "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5"}], "}"}], "]"}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["bb", 
        RowBox[{"{", 
         RowBox[{"4", ",", "5"}], "}"}]], "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6"}], "}"}], "]"}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "5"}], "}"}], "]"}], ",", 
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"5", ",", "8"}], "}"}], "]"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"4", ",", "7"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3"}], "}"}], "]"}], ",", 
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"4", ",", "7"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"5", ",", "8"}], "}"}], "]"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"4", ",", "8"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3"}], "}"}], "]"}], ",", 
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"4", ",", "8"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"3", ",", "7"}], "}"}], "]"}], ",", 
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"4", ",", "8"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"5", ",", "7"}], "}"}], "]"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"5", ",", "6"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "4"}], "}"}], "]"}], ",", 
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"5", ",", "6"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"4", ",", "8"}], "}"}], "]"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"5", ",", "7"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3"}], "}"}], "]"}], ",", 
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"5", ",", "7"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"4", ",", "8"}], "}"}], "]"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"5", ",", "8"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3"}], "}"}], "]"}], ",", 
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"5", ",", "8"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"3", ",", "7"}], "}"}], "]"}], ",", 
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"5", ",", "8"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"4", ",", "7"}], "}"}], "]"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"6", ",", "7"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3"}], "}"}], "]"}], ",", 
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"6", ",", "7"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"3", ",", "8"}], "}"}], "]"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{"2", " ", 
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"6", ",", "8"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"3", ",", "7"}], "}"}], "]"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{"2", " ", 
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"7", ",", "8"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"3", ",", "6"}], "}"}], "]"}]}], "}"}]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Output",
 CellChangeTimes->{
  3.7863176780625253`*^9, {3.7863177334533367`*^9, 3.7863177383016253`*^9}, {
   3.7863177728883266`*^9, 3.7863177788216047`*^9}, 3.7864714748021927`*^9, {
   3.7867293046137576`*^9, 3.786729313206401*^9}},
 CellLabel->
  "Out[216]=",ExpressionUUID->"49367e96-6a0a-4aeb-b228-827d925e12f0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"GatherBy", "[", 
   RowBox[{
    RowBox[{"MonomialList", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"planarPolesBasis48", "[", 
            RowBox[{"[", 
             RowBox[{"-", "2"}], "]"}], "]"}], "/.", 
           RowBox[{
            SubscriptBox["\[Delta]", 
             RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}]], 
            "\[RuleDelayed]", 
            RowBox[{"bb", "[", 
             RowBox[{"{", 
              RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}], "]"}]}]}], "//",
           "pd"}], "//", "pd"}], ")"}]}], "//", "modTrivSubd"}], "]"}], ",", 
    RowBox[{
     RowBox[{"Head", "[", 
      RowBox[{
       RowBox[{"Variables", "[", "#", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}], "&"}]}], "]"}], "//", 
  "Column"}]], "Input",
 CellChangeTimes->{{3.786319315552103*^9, 3.7863193359995713`*^9}, 
   3.7867292441518574`*^9},
 CellLabel->
  "In[219]:=",ExpressionUUID->"ba46d751-542e-4c8d-b272-4df46b483c55"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["bb", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2"}], "}"}]], "[", 
         RowBox[{"{", 
          RowBox[{"4", ",", "8"}], "}"}], "]"}]}], ",", 
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"5", ",", "7"}], "}"}], "]"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"1", ",", "3"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"4", ",", "7"}], "}"}], "]"}], ",", 
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"1", ",", "3"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"4", ",", "8"}], "}"}], "]"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"3", ",", "6"}], "}"}], "]"}], ",", 
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"3", ",", "7"}], "}"}], "]"}], ",", 
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"3", ",", "8"}], "}"}], "]"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "7"}], "}"}], "]"}], ",", 
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"3", ",", "6"}], "}"}], "]"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"1", ",", "6"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "5"}], "}"}], "]"}], ",", 
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"1", ",", "6"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"3", ",", "5"}], "}"}], "]"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["bb", 
        RowBox[{"{", 
         RowBox[{"1", ",", "7"}], "}"}]], "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5"}], "}"}], "]"}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"1", ",", "8"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "4"}], "}"}], "]"}], ",", 
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"1", ",", "8"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"5", ",", "7"}], "}"}], "]"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"2", ",", "3"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"4", ",", "6"}], "}"}], "]"}], ",", 
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"2", ",", "3"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"4", ",", "7"}], "}"}], "]"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"2", ",", "4"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"3", ",", "6"}], "}"}], "]"}], ",", 
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"2", ",", "4"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"3", ",", "7"}], "}"}], "]"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "6"}], "}"}], "]"}], ",", 
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "7"}], "}"}], "]"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{"2", " ", 
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "5"}], "}"}], "]"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"2", ",", "7"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "4"}], "}"}], "]"}], ",", 
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"2", ",", "7"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "5"}], "}"}], "]"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["bb", 
          RowBox[{"{", 
           RowBox[{"2", ",", "8"}], "}"}]], "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], "]"}]}], ",", 
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"2", ",", "8"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"5", ",", "7"}], "}"}], "]"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"3", ",", "4"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "6"}], "}"}], "]"}], ",", 
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"3", ",", "4"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "7"}], "}"}], "]"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["bb", 
        RowBox[{"{", 
         RowBox[{"3", ",", "5"}], "}"}]], "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6"}], "}"}], "]"}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"3", ",", "6"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "5"}], "}"}], "]"}], ",", 
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"3", ",", "6"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"5", ",", "8"}], "}"}], "]"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "4"}], "}"}], "]"}], ",", 
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"5", ",", "8"}], "}"}], "]"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "4"}], "}"}], "]"}], ",", 
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"4", ",", "7"}], "}"}], "]"}], ",", 
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"5", ",", "7"}], "}"}], "]"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"4", ",", "5"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3"}], "}"}], "]"}], ",", 
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"4", ",", "5"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"6", ",", "8"}], "}"}], "]"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3"}], "}"}], "]"}], ",", 
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"5", ",", "8"}], "}"}], "]"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"4", ",", "7"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3"}], "}"}], "]"}], ",", 
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"4", ",", "7"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"3", ",", "8"}], "}"}], "]"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"4", ",", "8"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3"}], "}"}], "]"}], ",", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["bb", 
          RowBox[{"{", 
           RowBox[{"4", ",", "8"}], "}"}]], "[", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}], "]"}]}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"5", ",", "6"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3"}], "}"}], "]"}], ",", 
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"5", ",", "6"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"4", ",", "8"}], "}"}], "]"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["bb", 
        RowBox[{"{", 
         RowBox[{"5", ",", "7"}], "}"}]], "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "8"}], "}"}], "]"}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"5", ",", "8"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "7"}], "}"}], "]"}], ",", 
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"5", ",", "8"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"3", ",", "7"}], "}"}], "]"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"6", ",", "7"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "8"}], "}"}], "]"}], ",", 
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"6", ",", "7"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"3", ",", "5"}], "}"}], "]"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"6", ",", "8"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "7"}], "}"}], "]"}], ",", 
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"6", ",", "8"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"3", ",", "5"}], "}"}], "]"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"7", ",", "8"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "6"}], "}"}], "]"}], ",", 
       RowBox[{
        SubscriptBox["bb", 
         RowBox[{"{", 
          RowBox[{"7", ",", "8"}], "}"}]], "[", 
        RowBox[{"{", 
         RowBox[{"3", ",", "5"}], "}"}], "]"}]}], "}"}]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Output",
 CellChangeTimes->{{3.786319316352873*^9, 3.7863193375518427`*^9}, 
   3.78647147565598*^9, 3.7867293142121773`*^9},
 CellLabel->
  "Out[219]=",ExpressionUUID->"95d8300d-6152-47ba-b14f-94b489ac3382"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Map", "[", 
   RowBox[{"Variables", ",", 
    RowBox[{
     RowBox[{"GatherBy", "[", 
      RowBox[{
       RowBox[{"MonomialList", "[", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                SubscriptBox["\[Delta]", 
                 RowBox[{"1", ",", "2", ",", "4", ",", "7"}]]}], "+", 
               SubscriptBox["\[Delta]", 
                RowBox[{"1", ",", "2", ",", "4", ",", "8"}]], "+", 
               SubscriptBox["\[Delta]", 
                RowBox[{"1", ",", "2", ",", "5", ",", "7"}]], "-", 
               SubscriptBox["\[Delta]", 
                RowBox[{"1", ",", "3", ",", "4", ",", "6"}]], "+", 
               SubscriptBox["\[Delta]", 
                RowBox[{"1", ",", "3", ",", "4", ",", "8"}]], "+", 
               SubscriptBox["\[Delta]", 
                RowBox[{"1", ",", "3", ",", "5", ",", "6"}]], "+", 
               SubscriptBox["\[Delta]", 
                RowBox[{"2", ",", "3", ",", "4", ",", "6"}]], "+", 
               SubscriptBox["\[Delta]", 
                RowBox[{"2", ",", "3", ",", "4", ",", "7"}]], "-", 
               SubscriptBox["\[Delta]", 
                RowBox[{"2", ",", "5", ",", "7", ",", "8"}]], "+", 
               SubscriptBox["\[Delta]", 
                RowBox[{"2", ",", "6", ",", "7", ",", "8"}]], "-", 
               SubscriptBox["\[Delta]", 
                RowBox[{"3", ",", "5", ",", "6", ",", "8"}]], "+", 
               SubscriptBox["\[Delta]", 
                RowBox[{"3", ",", "5", ",", "7", ",", "8"}]], "+", 
               SubscriptBox["\[Delta]", 
                RowBox[{"4", ",", "5", ",", "6", ",", "8"}]]}], "/.", 
              RowBox[{
               SubscriptBox["\[Delta]", 
                RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}]], 
               "\[RuleDelayed]", 
               RowBox[{"bb", "[", 
                RowBox[{"{", 
                 RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}], 
                "]"}]}]}], "//", "pd"}], "//", "pd"}], ")"}]}], "//", 
         "modTrivSubd"}], "]"}], ",", 
       RowBox[{
        RowBox[{"Head", "[", 
         RowBox[{
          RowBox[{"Variables", "[", "#", "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}], "&"}]}], "]"}], "//", 
     "bbToBlade"}]}], "]"}], "/.", 
  RowBox[{
   RowBox[{
    SubscriptBox["blade", "L_"], "[", "partition_", "]"}], "\[RuleDelayed]", 
   "partition"}]}]], "Input",
 CellChangeTimes->{{3.786471707374608*^9, 3.7864717090663633`*^9}, {
  3.7864717427656527`*^9, 3.786471747149987*^9}, {3.786471791040883*^9, 
  3.7864718273430376`*^9}},
 CellLabel->
  "In[224]:=",ExpressionUUID->"95d357a5-95db-420c-a099-d5287818ea9a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "7", ",", "8"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"6", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "5", ",", "8"}], "}"}]}], "}"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "7", ",", "8"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "7"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "7", ",", "8"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"5", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "7", ",", "8"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "7"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "6", ",", "7"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "7", ",", "8"}], "}"}]}], "}"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "7", ",", "8"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "5"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "6", ",", "8"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "4", ",", "5"}], "}"}]}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "6", ",", "7"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"6", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "}"}]}], "}"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"5", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "7", ",", "8"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "7"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"5", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "7", ",", "8"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "7"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "6", ",", "7"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "7", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "6"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "7", ",", "8"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "4", ",", "5"}], "}"}]}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "6", ",", "8"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "5"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "6", ",", "7"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"6", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "4", ",", "5"}], "}"}]}], "}"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"5", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "7", ",", "8"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "7"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "7", ",", "8"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "4", ",", "6"}], "}"}]}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"7", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "7", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "5"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "6", ",", "8"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"6", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "}"}]}], "}"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "6", ",", "7"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"6", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "7"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "7", ",", "8"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"7", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3", ",", "6"}], "}"}]}], "}"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "7", ",", "8"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"7", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3", ",", "5"}], "}"}]}], "}"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "6", ",", "8"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "8"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "6", ",", "7"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "7"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "7", ",", "8"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"7", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}]}], "}"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "6", ",", "8"}], "}"}]}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "6", ",", "7"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "7"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "5", ",", "8"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3", ",", "8"}], "}"}]}], "}"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "5", ",", "7"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3", ",", "7"}], "}"}]}], "}"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3", ",", "6"}], "}"}]}], "}"}]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.786471749520725*^9, 3.7864717927598343`*^9, 
  3.7864718283574705`*^9, 3.786729315802083*^9},
 CellLabel->
  "Out[224]=",ExpressionUUID->"cbc97e65-b297-4e62-be39-8a533916ff81"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Pole compatibility (4,8)", "Section",
 CellChangeTimes->{{3.786488686894472*^9, 3.786488690499756*^9}, {
   3.786488778100306*^9, 3.7864887806377773`*^9}, {3.7864888298859577`*^9, 
   3.7864888299597597`*^9}, 
   3.786749950072355*^9},ExpressionUUID->"3ae5b072-03c9-4a4e-b5d0-\
1fbfd8ce1873"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"n", "=", "8"}], "}"}], ",", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"betaToBlade", "[", 
       RowBox[{
        SubscriptBox["bb", "L_"], "[", 
        RowBox[{"{", 
         RowBox[{"i_", ",", "j_"}], "}"}], "]"}], "]"}], ":=", 
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"k", ",", 
          RowBox[{"(*", 
           RowBox[{"n", ","}], "*)"}], "out1", ",", "out2"}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"out1", "=", 
          RowBox[{"Complement", "[", 
           RowBox[{
            RowBox[{"Range", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Min", "[", 
                RowBox[{"i", ",", "j"}], "]"}], "+", "1"}], ",", 
              RowBox[{"Max", "[", 
               RowBox[{"i", ",", "j"}], "]"}]}], "]"}], ",", "L"}], "]"}]}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"out2", "=", 
          RowBox[{"Complement", "[", 
           RowBox[{
            RowBox[{"Complement", "[", 
             RowBox[{
              RowBox[{"Range", "[", "n", "]"}], ",", 
              RowBox[{"Range", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Min", "[", 
                  RowBox[{"i", ",", "j"}], "]"}], "+", "1"}], ",", 
                RowBox[{"Max", "[", 
                 RowBox[{"i", ",", "j"}], "]"}]}], "]"}]}], "]"}], ",", "L"}],
            "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", "out1", "]"}], "\[LessEqual]", "1"}], "||", 
            RowBox[{
             RowBox[{"Length", "[", "out2", "]"}], "\[LessEqual]", "1"}]}], 
           ",", "0", ",", "\[IndentingNewLine]", 
           RowBox[{
            SubscriptBox["blade", "L"], "[", 
            RowBox[{"Sort", "[", 
             RowBox[{"{", 
              RowBox[{"out1", ",", "out2"}], "}"}], "]"}], "]"}]}], "]"}]}]}],
        "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"bbToBlade", "[", "x_", "]"}], ":=", 
      RowBox[{"Simplify", "[", 
       RowBox[{"x", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"bb", "[", "S___", "]"}], "\[RuleDelayed]", 
           RowBox[{"betaToBlade", "[", 
            RowBox[{
             SubscriptBox["bb", 
              RowBox[{"{", "}"}]], "[", "S", "]"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{
            SubscriptBox["bb", "L_"], "[", "S___", "]"}], "\[RuleDelayed]", 
           RowBox[{"betaToBlade", "[", 
            RowBox[{
             SubscriptBox["bb", "L"], "[", "S", "]"}], "]"}]}]}], "}"}]}], 
       "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"betaModKernel", "[", 
       RowBox[{
        SubscriptBox["bb", "L_"], "[", 
        RowBox[{"{", 
         RowBox[{"i_", ",", "j_"}], "}"}], "]"}], "]"}], ":=", 
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"k", ",", 
          RowBox[{"(*", 
           RowBox[{"n", ","}], "*)"}], "out1", ",", "out2"}], "}"}], ",", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"out1", "=", 
          RowBox[{"Complement", "[", 
           RowBox[{
            RowBox[{"Range", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Min", "[", 
                RowBox[{"i", ",", "j"}], "]"}], "+", "1"}], ",", 
              RowBox[{"Max", "[", 
               RowBox[{"i", ",", "j"}], "]"}]}], "]"}], ",", "L"}], "]"}]}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"out2", "=", 
          RowBox[{"Complement", "[", 
           RowBox[{
            RowBox[{"Complement", "[", 
             RowBox[{
              RowBox[{"Range", "[", "n", "]"}], ",", 
              RowBox[{"Range", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Min", "[", 
                  RowBox[{"i", ",", "j"}], "]"}], "+", "1"}], ",", 
                RowBox[{"Max", "[", 
                 RowBox[{"i", ",", "j"}], "]"}]}], "]"}]}], "]"}], ",", "L"}],
            "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", "out1", "]"}], "\[LessEqual]", "1"}], "||", 
            RowBox[{
             RowBox[{"Length", "[", "out2", "]"}], "\[LessEqual]", "1"}]}], 
           ",", "0", ",", "\[IndentingNewLine]", 
           RowBox[{
            SubscriptBox["bb", "L"], "[", 
            RowBox[{"Sort", "[", 
             RowBox[{"{", 
              RowBox[{"i", ",", "j"}], "}"}], "]"}], "]"}]}], "]"}]}]}], 
       "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"modTrivSubd", "[", "x_", "]"}], ":=", 
      RowBox[{"Simplify", "[", 
       RowBox[{"x", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"bb", "[", "S___", "]"}], "\[RuleDelayed]", 
           RowBox[{"betaModKernel", "[", 
            RowBox[{
             SubscriptBox["bb", 
              RowBox[{"{", "}"}]], "[", "S", "]"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{
            SubscriptBox["bb", "L_"], "[", "S___", "]"}], "\[RuleDelayed]", 
           RowBox[{"betaModKernel", "[", 
            RowBox[{
             SubscriptBox["bb", "L"], "[", "S", "]"}], "]"}]}]}], "}"}]}], 
       "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"boundary", "[", 
       RowBox[{
        SubscriptBox["bb", "L_"], "[", "monom_", "]"}], "]"}], ":=", 
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"(*", 
          RowBox[{"n", ","}], "*)"}], 
         RowBox[{
         "k", ",", "bdry", ",", "boundaries", ",", "collection", ",", 
          "vertex", ",", "nextSmallest"}], "}"}], ",", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"k", "=", 
          RowBox[{"Length", "[", 
           RowBox[{"List", "@@", "monom"}], "]"}]}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"vertex", "=", 
          RowBox[{"{", 
           RowBox[{"List", "@@", "monom"}], "}"}]}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"nextSmallest", "[", "set_", "]"}], "[", "bdry_", "]"}], ":=", 
          RowBox[{"Catch", "[", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Union", "[", 
                 RowBox[{"Flatten", "[", 
                  RowBox[{"Position", "[", 
                   RowBox[{"set", ",", 
                    RowBox[{"Mod", "[", 
                    RowBox[{
                    RowBox[{"bdry", "+", "j"}], ",", "n", ",", "1"}], "]"}]}],
                    "]"}], "]"}], "]"}], "\[NotEqual]", 
                RowBox[{"{", "}"}]}], ",", 
               RowBox[{"Throw", "[", 
                RowBox[{"set", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{"Position", "[", 
                    RowBox[{"set", ",", 
                    RowBox[{"Mod", "[", 
                    RowBox[{
                    RowBox[{"bdry", "+", "j"}], ",", "n", ",", "1"}], "]"}]}],
                     "]"}], "[", 
                   RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}], "]"}], 
                "]"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "0", ",", 
               RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}], "]"}]}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"boundaries", "=", 
          RowBox[{"Simplify", "[", 
           RowBox[{"Total", "[", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"Sort", "[", 
                 RowBox[{"Flatten", "[", 
                  RowBox[{"Join", "[", 
                   RowBox[{
                    RowBox[{"{", "bdry", "}"}], ",", 
                    RowBox[{"{", "L", "}"}]}], "]"}], "]"}], "]"}]], "[", 
               RowBox[{
                RowBox[{"Intersection", "[", 
                 RowBox[{
                  RowBox[{"Complement", "[", 
                   RowBox[{
                    RowBox[{"Subsets", "[", 
                    RowBox[{
                    RowBox[{"Range", "[", "n", "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"k", "-", "1"}], "}"}]}], "]"}], ",", 
                    RowBox[{"Map", "[", 
                    RowBox[{"Sort", ",", 
                    RowBox[{"PermutationReplace", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Range", "[", "k", "]"}], "-", "1"}], ",", 
                    RowBox[{"CyclicGroup", "[", "n", "]"}]}], "]"}]}], 
                    "]"}]}], "]"}], ",", 
                  RowBox[{"DeleteDuplicates", "[", 
                   RowBox[{"Map", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"DeleteCases", "[", 
                    RowBox[{"#", ",", 
                    RowBox[{
                    RowBox[{"nextSmallest", "[", "#", "]"}], "[", "bdry", 
                    "]"}]}], "]"}], "&"}], ",", "vertex"}], "]"}], "]"}]}], 
                 "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"bdry", ",", 
                RowBox[{"Range", "[", "n", "]"}]}], "}"}]}], "]"}], "]"}], 
           "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"boundaries", "/.", 
          RowBox[{
           RowBox[{
            SubscriptBox["bb", "Q_"], "[", "S_", "]"}], "\[RuleDelayed]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Length", "[", 
               RowBox[{"Union", "[", 
                RowBox[{"Flatten", "[", "Q", "]"}], "]"}], "]"}], "<", 
              RowBox[{"Length", "[", 
               RowBox[{"Flatten", "[", "Q", "]"}], "]"}]}], ",", "0", ",", 
             RowBox[{
              SubscriptBox["bb", "Q"], "[", "S", "]"}]}], "]"}]}]}]}]}], 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"pd", "[", "x_", "]"}], ":=", 
      RowBox[{"Simplify", "[", 
       RowBox[{"x", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"bb", "[", "S___", "]"}], "\[RuleDelayed]", 
           RowBox[{"boundary", "[", 
            RowBox[{
             SubscriptBox["bb", 
              RowBox[{"{", "}"}]], "[", "S", "]"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{
            SubscriptBox["bb", "L_"], "[", "S___", "]"}], "\[RuleDelayed]", 
           RowBox[{"boundary", "[", 
            RowBox[{
             SubscriptBox["bb", "L"], "[", "S", "]"}], "]"}]}]}], "}"}]}], 
       "]"}]}], ";"}]}], "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"steinmannCompatibleQPartition", "[", 
    RowBox[{"{", 
     RowBox[{"partition1_", ",", "partition2_"}], "}"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Length", "[", 
       RowBox[{"DeleteCases", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Intersection", "[", 
            RowBox[{
             RowBox[{"partition1", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"partition2", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"Intersection", "[", 
            RowBox[{
             RowBox[{"partition1", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"partition2", "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"Intersection", "[", 
            RowBox[{
             RowBox[{"partition1", "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"partition2", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"Intersection", "[", 
            RowBox[{
             RowBox[{"partition1", "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"partition2", "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], "}"}], ",", 
         RowBox[{"{", "}"}]}], "]"}], "]"}], "\[LessEqual]", "3"}], ",", 
     "True", ",", "False"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
   "steinmannCompatibleLinearCombBladesQ", "[", "linearCombBladesD2n_", "]"}],
    ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Length", "[", "linearCombBladesD2n", "]"}], "\[LessEqual]", 
      "1"}], ",", "True", ",", 
     RowBox[{"Map", "[", 
      RowBox[{"steinmannCompatibleQPartition", ",", 
       RowBox[{
        RowBox[{"Subsets", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"linearCombBladesD2n", "/.", 
             RowBox[{"linearCombBladesD2n", "\[RuleDelayed]", 
              RowBox[{"Variables", "[", "linearCombBladesD2n", "]"}]}]}], "//",
             "bbToBlade"}], ")"}], ",", 
          RowBox[{"{", "2", "}"}]}], "]"}], "/.", 
        RowBox[{
         RowBox[{
          SubscriptBox["blade", "L_"], "[", "partition_", "]"}], 
         "\[RuleDelayed]", "partition"}]}]}], "]"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.786299148724782*^9, 3.7862992761871133`*^9}, 
   3.786299309018033*^9, 3.7863299873469367`*^9, 3.7863300488076873`*^9, {
   3.786331311059615*^9, 3.7863313179915104`*^9}, {3.7864723046241493`*^9, 
   3.786472387473466*^9}, {3.7864724195234394`*^9, 3.7864724197473726`*^9}, {
   3.7864724567436504`*^9, 3.786472472915409*^9}, {3.7864725033634677`*^9, 
   3.7864725382583323`*^9}, {3.786472574989324*^9, 3.786472681840595*^9}, {
   3.7864727130364876`*^9, 3.7864727440542603`*^9}, {3.786472882073045*^9, 
   3.78647300432491*^9}, {3.7864730474795694`*^9, 3.786473141568082*^9}, 
   3.786473261502617*^9, {3.786473332190778*^9, 3.7864733816742144`*^9}, {
   3.786473455536928*^9, 3.7864734563637114`*^9}, {3.786473500308844*^9, 
   3.7864735054196515`*^9}, {3.7864736014269085`*^9, 
   3.7864736673679886`*^9}, {3.786478376160634*^9, 3.786478380636351*^9}, 
   3.7864892926249943`*^9, {3.7868094577472816`*^9, 3.7868094943596168`*^9}, {
   3.7869298451273026`*^9, 
   3.7869298455302505`*^9}},ExpressionUUID->"6f8807ab-2a33-4a5b-a44b-\
622133a75502"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Select", "[", 
   RowBox[{
    RowBox[{"Subsets", "[", 
     RowBox[{
      RowBox[{"polesPlanarBasis48", "[", 
       RowBox[{"[", 
        RowBox[{"Range", "[", "10", "]"}], "]"}], "]"}], ",", 
      RowBox[{"{", "2", "}"}]}], "]"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"{", "True", "}"}], "\[Equal]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"ParallelMap", "[", 
          RowBox[{"steinmannCompatibleLinearCombBladesQ", ",", 
           RowBox[{"GatherBy", "[", 
            RowBox[{
             RowBox[{"MonomialList", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"Total", "[", "#", "]"}], "/.", 
                   RowBox[{
                    SubscriptBox["\[Delta]", 
                    RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}]], 
                    "\[RuleDelayed]", 
                    RowBox[{"bb", "[", 
                    RowBox[{"{", 
                    RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}], 
                    "]"}]}]}], "//", "pd"}], "//", "pd"}], ")"}], "//", 
               "modTrivSubd"}], "]"}], ",", 
             RowBox[{
              RowBox[{"Head", "[", 
               RowBox[{
                RowBox[{"Variables", "[", "#", "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "]"}], "&"}]}], "]"}]}], 
          "]"}], "//", "Flatten"}], "//", "Union"}], ")"}]}], "&"}]}], "]"}], 
  "//", "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.786488695633218*^9, 3.7864887506941376`*^9}, 
   3.786488835402135*^9, {3.786489339425352*^9, 3.7864893520056715`*^9}, {
   3.7864893924875135`*^9, 3.786489403920584*^9}, 3.7867292441748233`*^9, 
   3.7867294196705513`*^9},ExpressionUUID->"10890aa9-3ac8-4ff4-93fd-\
a0457671bfdf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6.1897171`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "2", ",", "6", ",", "8"}]], ",", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "5", ",", "6", ",", "8"}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "2", ",", "6", ",", "8"}]], ",", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "2", ",", "5", ",", "8"}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "2", ",", "6", ",", "8"}]], ",", 
       SubscriptBox["\[Delta]", 
        RowBox[{"2", ",", "4", ",", "5", ",", "6"}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "2", ",", "6", ",", "8"}]], ",", 
       RowBox[{
        SubscriptBox["\[Delta]", 
         RowBox[{"1", ",", "2", ",", "5", ",", "8"}]], "+", 
        SubscriptBox["\[Delta]", 
         RowBox[{"1", ",", "3", ",", "5", ",", "6"}]], "-", 
        SubscriptBox["\[Delta]", 
         RowBox[{"2", ",", "5", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["\[Delta]", 
         RowBox[{"2", ",", "6", ",", "7", ",", "8"}]], "-", 
        SubscriptBox["\[Delta]", 
         RowBox[{"3", ",", "5", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["\[Delta]", 
         RowBox[{"3", ",", "5", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["\[Delta]", 
         RowBox[{"4", ",", "5", ",", "6", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "2", ",", "6", ",", "8"}]], ",", 
       RowBox[{
        SubscriptBox["\[Delta]", 
         RowBox[{"1", ",", "3", ",", "5", ",", "6"}]], "-", 
        SubscriptBox["\[Delta]", 
         RowBox[{"3", ",", "5", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["\[Delta]", 
         RowBox[{"3", ",", "6", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["\[Delta]", 
         RowBox[{"4", ",", "5", ",", "6", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "2", ",", "6", ",", "8"}]], ",", 
       SubscriptBox["\[Delta]", 
        RowBox[{"3", ",", "5", ",", "6", ",", "7"}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "2", ",", "6", ",", "8"}]], ",", 
       SubscriptBox["\[Delta]", 
        RowBox[{"2", ",", "5", ",", "6", ",", "7"}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "5", ",", "7", ",", "8"}]], ",", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "5", ",", "6", ",", "8"}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "5", ",", "7", ",", "8"}]], ",", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "2", ",", "5", ",", "8"}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "5", ",", "7", ",", "8"}]], ",", 
       SubscriptBox["\[Delta]", 
        RowBox[{"2", ",", "4", ",", "5", ",", "6"}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "5", ",", "7", ",", "8"}]], ",", 
       RowBox[{
        SubscriptBox["\[Delta]", 
         RowBox[{"1", ",", "3", ",", "5", ",", "6"}]], "-", 
        SubscriptBox["\[Delta]", 
         RowBox[{"3", ",", "5", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["\[Delta]", 
         RowBox[{"3", ",", "5", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["\[Delta]", 
         RowBox[{"4", ",", "5", ",", "6", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "5", ",", "7", ",", "8"}]], ",", 
       SubscriptBox["\[Delta]", 
        RowBox[{"3", ",", "5", ",", "6", ",", "7"}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "5", ",", "7", ",", "8"}]], ",", 
       SubscriptBox["\[Delta]", 
        RowBox[{"2", ",", "5", ",", "6", ",", "7"}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "5", ",", "6", ",", "8"}]], ",", 
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "2", ",", "5", ",", "8"}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "5", ",", "6", ",", "8"}]], ",", 
       SubscriptBox["\[Delta]", 
        RowBox[{"2", ",", "4", ",", "5", ",", "6"}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "5", ",", "6", ",", "8"}]], ",", 
       SubscriptBox["\[Delta]", 
        RowBox[{"3", ",", "5", ",", "6", ",", "7"}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "5", ",", "6", ",", "8"}]], ",", 
       SubscriptBox["\[Delta]", 
        RowBox[{"2", ",", "5", ",", "6", ",", "7"}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "2", ",", "5", ",", "8"}]], ",", 
       SubscriptBox["\[Delta]", 
        RowBox[{"2", ",", "4", ",", "5", ",", "6"}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "2", ",", "5", ",", "8"}]], ",", 
       RowBox[{
        SubscriptBox["\[Delta]", 
         RowBox[{"1", ",", "3", ",", "5", ",", "6"}]], "-", 
        SubscriptBox["\[Delta]", 
         RowBox[{"3", ",", "5", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["\[Delta]", 
         RowBox[{"3", ",", "5", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["\[Delta]", 
         RowBox[{"4", ",", "5", ",", "6", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "2", ",", "5", ",", "8"}]], ",", 
       RowBox[{
        SubscriptBox["\[Delta]", 
         RowBox[{"1", ",", "2", ",", "5", ",", "8"}]], "+", 
        SubscriptBox["\[Delta]", 
         RowBox[{"1", ",", "3", ",", "5", ",", "6"}]], "-", 
        SubscriptBox["\[Delta]", 
         RowBox[{"2", ",", "5", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["\[Delta]", 
         RowBox[{"2", ",", "6", ",", "7", ",", "8"}]], "-", 
        SubscriptBox["\[Delta]", 
         RowBox[{"3", ",", "5", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["\[Delta]", 
         RowBox[{"3", ",", "5", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["\[Delta]", 
         RowBox[{"4", ",", "5", ",", "6", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "2", ",", "5", ",", "8"}]], ",", 
       SubscriptBox["\[Delta]", 
        RowBox[{"3", ",", "5", ",", "6", ",", "7"}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Delta]", 
        RowBox[{"1", ",", "2", ",", "5", ",", "8"}]], ",", 
       SubscriptBox["\[Delta]", 
        RowBox[{"2", ",", "5", ",", "6", ",", "7"}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Delta]", 
        RowBox[{"2", ",", "4", ",", "5", ",", "6"}]], ",", 
       SubscriptBox["\[Delta]", 
        RowBox[{"2", ",", "5", ",", "6", ",", "7"}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Delta]", 
         RowBox[{"1", ",", "3", ",", "5", ",", "6"}]], "-", 
        SubscriptBox["\[Delta]", 
         RowBox[{"3", ",", "5", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["\[Delta]", 
         RowBox[{"3", ",", "5", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["\[Delta]", 
         RowBox[{"4", ",", "5", ",", "6", ",", "8"}]]}], ",", 
       RowBox[{
        SubscriptBox["\[Delta]", 
         RowBox[{"1", ",", "2", ",", "5", ",", "8"}]], "+", 
        SubscriptBox["\[Delta]", 
         RowBox[{"1", ",", "3", ",", "5", ",", "6"}]], "-", 
        SubscriptBox["\[Delta]", 
         RowBox[{"2", ",", "5", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["\[Delta]", 
         RowBox[{"2", ",", "6", ",", "7", ",", "8"}]], "-", 
        SubscriptBox["\[Delta]", 
         RowBox[{"3", ",", "5", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["\[Delta]", 
         RowBox[{"3", ",", "5", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["\[Delta]", 
         RowBox[{"4", ",", "5", ",", "6", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Delta]", 
         RowBox[{"1", ",", "3", ",", "5", ",", "6"}]], "-", 
        SubscriptBox["\[Delta]", 
         RowBox[{"3", ",", "5", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["\[Delta]", 
         RowBox[{"3", ",", "5", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["\[Delta]", 
         RowBox[{"4", ",", "5", ",", "6", ",", "8"}]]}], ",", 
       RowBox[{
        SubscriptBox["\[Delta]", 
         RowBox[{"1", ",", "3", ",", "5", ",", "6"}]], "-", 
        SubscriptBox["\[Delta]", 
         RowBox[{"3", ",", "5", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["\[Delta]", 
         RowBox[{"3", ",", "6", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["\[Delta]", 
         RowBox[{"4", ",", "5", ",", "6", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Delta]", 
         RowBox[{"1", ",", "2", ",", "5", ",", "8"}]], "+", 
        SubscriptBox["\[Delta]", 
         RowBox[{"1", ",", "3", ",", "5", ",", "6"}]], "-", 
        SubscriptBox["\[Delta]", 
         RowBox[{"2", ",", "5", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["\[Delta]", 
         RowBox[{"2", ",", "6", ",", "7", ",", "8"}]], "-", 
        SubscriptBox["\[Delta]", 
         RowBox[{"3", ",", "5", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["\[Delta]", 
         RowBox[{"3", ",", "5", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["\[Delta]", 
         RowBox[{"4", ",", "5", ",", "6", ",", "8"}]]}], ",", 
       RowBox[{
        SubscriptBox["\[Delta]", 
         RowBox[{"1", ",", "3", ",", "5", ",", "6"}]], "-", 
        SubscriptBox["\[Delta]", 
         RowBox[{"3", ",", "5", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["\[Delta]", 
         RowBox[{"3", ",", "6", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["\[Delta]", 
         RowBox[{"4", ",", "5", ",", "6", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Delta]", 
        RowBox[{"3", ",", "5", ",", "6", ",", "7"}]], ",", 
       SubscriptBox["\[Delta]", 
        RowBox[{"2", ",", "5", ",", "6", ",", "7"}]]}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.7864887810008287`*^9, {3.7864893365381737`*^9, 3.7864893595049715`*^9}, {
   3.786489398619878*^9, 3.7864894114704804`*^9}},
 CellLabel->"Out[22]=",ExpressionUUID->"edc2781b-6fd8-4699-8a58-1e8c17224cc7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"polesPlanarBasis48onBoundary", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], "polesPlanarBasis48"}], "/.", 
        RowBox[{
         SubscriptBox["\[Delta]", 
          RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}]], "\[RuleDelayed]", 
         RowBox[{"bb", "[", 
          RowBox[{"{", 
           RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}], "]"}]}]}], "//",
        "pd"}], "//", "pd"}], "//", "modTrivSubd"}]}], ")"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.7864894214087996`*^9, 3.786489568416705*^9}, {
  3.786729244190317*^9, 3.786729244195304*^9}, {3.7867294196755376`*^9, 
  3.7867294196765347`*^9}},ExpressionUUID->"ed4df8b3-2ffa-4554-bf0b-\
7f44db1281a2"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{"{", 
          RowBox[{"67.6742206`", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", 
                 RowBox[{"1", ",", "2"}], "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"6", ",", "8"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", 
                 RowBox[{"1", ",", "7"}], "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"2", ",", "6"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", 
                 RowBox[{"1", ",", "8"}], "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"2", ",", "6"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", 
                 RowBox[{"2", ",", "7"}], "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"1", ",", "6"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", 
                 RowBox[{"2", ",", "8"}], "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"1", ",", "6"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", 
                 RowBox[{"7", ",", "8"}], "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"2", ",", "6"}], "}"}], "]"}]}], ",", 
             TemplateBox[{"358"},
              "OutputSizeLimit`Skeleton"], ",", 
             RowBox[{
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", 
                 RowBox[{"1", ",", "2"}], "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"5", ",", "8"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", 
                 RowBox[{"1", ",", "2"}], "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"6", ",", "8"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", 
                 RowBox[{"1", ",", "3"}], "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"5", ",", "8"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", 
                 RowBox[{"1", ",", "3"}], "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"6", ",", "8"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", 
                 RowBox[{"1", ",", "4"}], "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"3", ",", "8"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", 
                 RowBox[{"1", ",", "4"}], "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"5", ",", "8"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", 
                 RowBox[{"1", ",", "4"}], "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"6", ",", "8"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", 
                 RowBox[{"1", ",", "5"}], "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"3", ",", "8"}], "}"}], "]"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{
                SubscriptBox["bb", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", "5"}], "}"}]], "[", 
                RowBox[{"{", 
                 RowBox[{"4", ",", "8"}], "}"}], "]"}]}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", 
                 RowBox[{"1", ",", "6"}], "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"3", ",", "8"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", 
                 RowBox[{"1", ",", "6"}], "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"4", ",", "8"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", 
                 RowBox[{"1", ",", "7"}], "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"3", ",", "8"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", 
                 RowBox[{"1", ",", "7"}], "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"4", ",", "6"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", 
                 RowBox[{"1", ",", "8"}], "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"3", ",", "7"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", 
                 RowBox[{"1", ",", "8"}], "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"4", ",", "6"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", 
                 RowBox[{"2", ",", "3"}], "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"5", ",", "8"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", 
                 RowBox[{"2", ",", "3"}], "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"6", ",", "8"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", 
                 RowBox[{"2", ",", "4"}], "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"3", ",", "8"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", 
                 RowBox[{"2", ",", "4"}], "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"5", ",", "8"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", 
                 RowBox[{"2", ",", "5"}], "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"3", ",", "8"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", 
                 RowBox[{"2", ",", "5"}], "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"4", ",", "7"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", 
                 RowBox[{"2", ",", "5"}], "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"4", ",", "8"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", 
                 RowBox[{"2", ",", "6"}], "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"3", ",", "8"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", 
                 RowBox[{"2", ",", "6"}], "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"4", ",", "7"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", 
                 RowBox[{"2", ",", "7"}], "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"3", ",", "6"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", 
                 RowBox[{"2", ",", "7"}], "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"4", ",", "6"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                TemplateBox[{"1"},
                 "OutputSizeLimit`Skeleton"]], "[", 
               TemplateBox[{"1"},
                "OutputSizeLimit`Skeleton"], "]"}], "+", 
              TemplateBox[{"1"},
               "OutputSizeLimit`Skeleton"], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", 
                 RowBox[{"3", ",", "4"}], "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"5", ",", "7"}], "}"}], "]"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{
                SubscriptBox["bb", 
                 RowBox[{"{", 
                  RowBox[{"3", ",", "5"}], "}"}]], "[", 
                RowBox[{"{", 
                 RowBox[{"2", ",", "8"}], "}"}], "]"}]}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", 
                 RowBox[{"3", ",", "5"}], "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"4", ",", "7"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", 
                 RowBox[{"3", ",", "6"}], "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"2", ",", "7"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", 
                 RowBox[{"3", ",", "6"}], "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"2", ",", "8"}], "}"}], "]"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{
                SubscriptBox["bb", 
                 RowBox[{"{", 
                  RowBox[{"3", ",", "7"}], "}"}]], "[", 
                RowBox[{"{", 
                 RowBox[{"2", ",", "6"}], "}"}], "]"}]}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", 
                 RowBox[{"3", ",", "8"}], "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"2", ",", "5"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", 
                 RowBox[{"3", ",", "8"}], "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"2", ",", "6"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", 
                 RowBox[{"4", ",", "5"}], "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"2", ",", "8"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", 
                 RowBox[{"4", ",", "5"}], "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"3", ",", "7"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", 
                 RowBox[{"4", ",", "6"}], "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"2", ",", "7"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", 
                 RowBox[{"4", ",", "7"}], "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"1", ",", "6"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", 
                 RowBox[{"4", ",", "7"}], "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"2", ",", "6"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", 
                 RowBox[{"4", ",", "8"}], "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"1", ",", "6"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", 
                 RowBox[{"4", ",", "8"}], "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"2", ",", "5"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", 
                 RowBox[{"5", ",", "6"}], "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"1", ",", "7"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", 
                 RowBox[{"5", ",", "6"}], "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"2", ",", "4"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", 
                 RowBox[{"5", ",", "7"}], "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"1", ",", "6"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", 
                 RowBox[{"5", ",", "7"}], "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"2", ",", "4"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", 
                 RowBox[{"5", ",", "8"}], "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"1", ",", "4"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", 
                 RowBox[{"5", ",", "8"}], "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"2", ",", "4"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", 
                 RowBox[{"6", ",", "7"}], "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"1", ",", "5"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", 
                 RowBox[{"6", ",", "7"}], "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"2", ",", "4"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", 
                 RowBox[{"6", ",", "8"}], "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"1", ",", "4"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", 
                 RowBox[{"7", ",", "8"}], "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"1", ",", "3"}], "}"}], "]"}], "+", 
              RowBox[{
               SubscriptBox["bb", 
                RowBox[{"{", 
                 RowBox[{"7", ",", "8"}], "}"}]], "[", 
               RowBox[{"{", 
                RowBox[{"4", ",", "6"}], "}"}], "]"}]}]}], "}"}]}], "}"}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          PaneBox[
           TagBox[
            TooltipBox[
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource[
                 "FEStrings", "sizeBriefExplanation"], StandardForm],
                ImageSizeCache->{65., {3., 9.}}],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLText",
              StripOnInput->False],
             StyleBox[
              DynamicBox[
               ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
                StandardForm]], DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}, StripOnInput -> False]],
            Annotation[#, 
             Style[
              Dynamic[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
              DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}], "Tooltip"]& ],
           Alignment->Center,
           BaselinePosition->Baseline,
           ImageSize->{Automatic, {25, Full}}], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{52., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{52., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 34, 27271818887639907693, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{62., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{62., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 34, 27271818887639907693, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{44., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{44., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 34, 27271818887639907693, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{78., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{78., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[27271818887639907693 === $SessionID, 
   Out[34], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{{3.7864895004515333`*^9, 3.7864895554647245`*^9}, 
   3.7864896367698584`*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"d495ddbd-57ca-4a0d-b6d7-93ffcf476f82"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Parallelize", "[", 
   RowBox[{"Select", "[", 
    RowBox[{
     RowBox[{"Subsets", "[", 
      RowBox[{"polesPlanarBasis48onBoundary", ",", 
       RowBox[{"{", "2", "}"}]}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"{", "True", "}"}], "\[Equal]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Map", "[", 
           RowBox[{"steinmannCompatibleLinearCombBladesQ", ",", 
            RowBox[{"GatherBy", "[", 
             RowBox[{
              RowBox[{"MonomialList", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"Total", "[", "#", "]"}], ")"}], "//", 
                "modTrivSubd"}], "]"}], ",", 
              RowBox[{
               RowBox[{"Head", "[", 
                RowBox[{
                 RowBox[{"Variables", "[", "#", "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "]"}], "&"}]}], "]"}]}], 
           "]"}], "//", "Flatten"}], "//", "Union"}], ")"}]}], "&"}]}], "]"}],
    "]"}], "//", "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.786489655791823*^9, 3.7864897430707645`*^9}, 
   3.7864898483110867`*^9, {3.7864908853660583`*^9, 3.786490892591119*^9}, 
   3.7867292442043066`*^9, 
   3.7867294196835165`*^9},ExpressionUUID->"62caa033-e4af-4664-8c07-\
73f5bb102810"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FindClique", "[", 
   RowBox[{
    RowBox[{"Graph", "[", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"UndirectedEdge", "@@", "#"}], "&"}], ",", 
       RowBox[{
        InterpretationBox[
         TagBox[
          FrameBox[GridBox[{
             {
              ItemBox[
               TagBox[
                RowBox[{"{", 
                 RowBox[{"1445.5718441`", ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "2"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"6", ",", "8"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "7"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "6"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "8"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "6"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "7"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "6"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "8"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "6"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"7", ",", "8"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "6"}], "}"}], "]"}]}], ",", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "2"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"6", ",", "8"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "3"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"6", ",", "8"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "4"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"6", ",", "8"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "5"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"6", ",", "8"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "6"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"5", ",", "8"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "7"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "6"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "8"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "6"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"3", ",", "7"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "6"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"3", ",", "8"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "6"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"4", ",", "7"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "6"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"4", ",", "8"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "6"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"5", ",", "7"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "6"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"5", ",", "8"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "6"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"6", ",", "7"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "5"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"6", ",", "8"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "5"}], "}"}], "]"}]}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"], ",", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"]}], "}"}], ",", 
                    TemplateBox[{"16124"},
                    "OutputSizeLimit`Skeleton"], ",", 
                    RowBox[{"{", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "2"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"5", ",", "8"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "3"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"5", ",", "8"}], "}"}], "]"}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "4"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"3", ",", "8"}], "}"}], "]"}]}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "4"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"5", ",", "7"}], "}"}], "]"}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "5"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"3", ",", "8"}], "}"}], "]"}]}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "5"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"4", ",", "7"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "6"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"3", ",", "7"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "6"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"3", ",", "8"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "7"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"3", ",", "6"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "7"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"3", ",", "8"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "8"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"3", ",", "5"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "8"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"3", ",", "7"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "3"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"5", ",", "8"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "4"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"3", ",", "7"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "4"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"3", ",", "8"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "5"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"3", ",", "7"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "5"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"3", ",", "8"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "6"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"3", ",", "5"}], "}"}], "]"}], "+", 
                    TemplateBox[{"10"},
                    "OutputSizeLimit`Skeleton"], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"3", ",", "7"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "5"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"3", ",", "7"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "6"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"3", ",", "8"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "5"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"4", ",", "5"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "7"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"4", ",", "6"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "5"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"4", ",", "7"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "5"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"4", ",", "8"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "3"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"4", ",", "8"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"5", ",", "7"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"5", ",", "6"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "4"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"5", ",", "7"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "4"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"5", ",", "8"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "3"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"5", ",", "8"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"4", ",", "7"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"6", ",", "7"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "3"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"6", ",", "8"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "3"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"6", ",", "8"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"3", ",", "7"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"7", ",", "8"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "3"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"7", ",", "8"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"3", ",", "6"}], "}"}], "]"}]}], ",", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"]}], "}"}]}], "}"}]}], "}"}],
                Short[#, 5]& ],
               BaseStyle->{Deployed -> False},
               StripOnInput->False]},
             {GridBox[{
                {
                 PaneBox[
                  TagBox[
                   TooltipBox[
                    StyleBox[
                    StyleBox[
                    DynamicBox[ToBoxes[
                    FEPrivate`FrontEndResource[
                    "FEStrings", "sizeBriefExplanation"], StandardForm],
                    ImageSizeCache->{65., {3., 9.}}],
                    StripOnInput->False,
                    DynamicUpdating->True,
                    LineSpacing->{1, 2},
                    LineIndent->0,
                    LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLText",
                    StripOnInput->False],
                    StyleBox[
                    DynamicBox[
                    ToBoxes[
                    FEPrivate`FrontEndResource[
                    "FEStrings", "sizeExplanation"], StandardForm]], 
                    DynamicUpdating -> True, LineIndent -> 0, 
                    LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
                    LineSpacing -> {1, 2}, StripOnInput -> False]],
                   Annotation[#, 
                    Style[
                    Dynamic[
                    FEPrivate`FrontEndResource[
                    "FEStrings", "sizeExplanation"]], DynamicUpdating -> True,
                     LineIndent -> 0, 
                    LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
                    LineSpacing -> {1, 2}], "Tooltip"]& ],
                  Alignment->Center,
                  BaselinePosition->Baseline,
                  ImageSize->{Automatic, {25, Full}}], 
                 ButtonBox[
                  PaneSelectorBox[{False->
                   StyleBox[
                    StyleBox[
                    DynamicBox[ToBoxes[
                    FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                    StandardForm],
                    ImageSizeCache->{52., {1., 9.}}],
                    StripOnInput->False,
                    DynamicUpdating->True,
                    LineSpacing->{1, 2},
                    LineIndent->0,
                    LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
                    StripOnInput->False], True->
                   StyleBox[
                    StyleBox[
                    DynamicBox[ToBoxes[
                    FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                    StandardForm],
                    ImageSizeCache->{52., {1., 9.}}],
                    StripOnInput->False,
                    DynamicUpdating->True,
                    LineSpacing->{1, 2},
                    LineIndent->0,
                    LinebreakAdjustments->{1., 100, 0, 0, 0}], 
                    "OSLControlActive",
                    StripOnInput->False]}, Dynamic[
                    CurrentValue["MouseOver"]],
                   Alignment->Center,
                   FrameMargins->0,
                   ImageSize->{Automatic, {25, Full}}],
                  Appearance->None,
                  BaselinePosition->Baseline,
                  
                  ButtonFunction:>OutputSizeLimit`ButtonFunction[
                   OutputSizeLimit`Defer, 41, 27271818887639907693, 5/2],
                  Enabled->True,
                  Evaluator->Automatic,
                  Method->"Queued"], 
                 ButtonBox[
                  PaneSelectorBox[{False->
                   StyleBox[
                    StyleBox[
                    DynamicBox[ToBoxes[
                    FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                    StandardForm],
                    ImageSizeCache->{62., {1., 9.}}],
                    StripOnInput->False,
                    DynamicUpdating->True,
                    LineSpacing->{1, 2},
                    LineIndent->0,
                    LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
                    StripOnInput->False], True->
                   StyleBox[
                    StyleBox[
                    DynamicBox[ToBoxes[
                    FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                    StandardForm],
                    ImageSizeCache->{62., {1., 9.}}],
                    StripOnInput->False,
                    DynamicUpdating->True,
                    LineSpacing->{1, 2},
                    LineIndent->0,
                    LinebreakAdjustments->{1., 100, 0, 0, 0}], 
                    "OSLControlActive",
                    StripOnInput->False]}, Dynamic[
                    CurrentValue["MouseOver"]],
                   Alignment->Center,
                   FrameMargins->0,
                   ImageSize->{Automatic, {25, Full}}],
                  Appearance->None,
                  BaselinePosition->Baseline,
                  
                  ButtonFunction:>OutputSizeLimit`ButtonFunction[
                   OutputSizeLimit`Defer, 41, 27271818887639907693, 5 2],
                  Enabled->True,
                  Evaluator->Automatic,
                  Method->"Queued"], 
                 ButtonBox[
                  PaneSelectorBox[{False->
                   StyleBox[
                    StyleBox[
                    DynamicBox[ToBoxes[
                    FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                    StandardForm],
                    ImageSizeCache->{44., {1., 9.}}],
                    StripOnInput->False,
                    DynamicUpdating->True,
                    LineSpacing->{1, 2},
                    LineIndent->0,
                    LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
                    StripOnInput->False], True->
                   StyleBox[
                    StyleBox[
                    DynamicBox[ToBoxes[
                    FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                    StandardForm],
                    ImageSizeCache->{44., {1., 9.}}],
                    StripOnInput->False,
                    DynamicUpdating->True,
                    LineSpacing->{1, 2},
                    LineIndent->0,
                    LinebreakAdjustments->{1., 100, 0, 0, 0}], 
                    "OSLControlActive",
                    StripOnInput->False]}, Dynamic[
                    CurrentValue["MouseOver"]],
                   Alignment->Center,
                   FrameMargins->0,
                   ImageSize->{Automatic, {25, Full}}],
                  Appearance->None,
                  BaselinePosition->Baseline,
                  
                  ButtonFunction:>OutputSizeLimit`ButtonFunction[
                   OutputSizeLimit`Defer, 41, 27271818887639907693, Infinity],
                  Enabled->True,
                  Evaluator->Automatic,
                  Method->"Queued"], 
                 ButtonBox[
                  PaneSelectorBox[{False->
                   StyleBox[
                    StyleBox[
                    DynamicBox[ToBoxes[
                    FEPrivate`FrontEndResource[
                    "FEStrings", "sizeChangeLimit"], StandardForm],
                    ImageSizeCache->{78., {1., 9.}}],
                    StripOnInput->False,
                    DynamicUpdating->True,
                    LineSpacing->{1, 2},
                    LineIndent->0,
                    LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
                    StripOnInput->False], True->
                   StyleBox[
                    StyleBox[
                    DynamicBox[ToBoxes[
                    FEPrivate`FrontEndResource[
                    "FEStrings", "sizeChangeLimit"], StandardForm],
                    ImageSizeCache->{78., {1., 9.}}],
                    StripOnInput->False,
                    DynamicUpdating->True,
                    LineSpacing->{1, 2},
                    LineIndent->0,
                    LinebreakAdjustments->{1., 100, 0, 0, 0}], 
                    "OSLControlActive",
                    StripOnInput->False]}, Dynamic[
                    CurrentValue["MouseOver"]],
                   Alignment->Center,
                   FrameMargins->0,
                   ImageSize->{Automatic, {25, Full}}],
                  Appearance->None,
                  BaselinePosition->Baseline,
                  ButtonFunction:>FrontEndExecute[{
                    FrontEnd`SetOptions[
                    FrontEnd`$FrontEnd, 
                    FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
                    FrontEnd`FrontEndToken["PreferencesDialog"]}],
                  Evaluator->None,
                  Method->"Preemptive"]}
               },
               AutoDelete->False,
               FrameStyle->GrayLevel[0.85],
               GridBoxDividers->{"Columns" -> {False, {True}}},
               
               GridBoxItemSize->{
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
               GridBoxSpacings->{"Columns" -> {{2}}}]}
            },
            DefaultBaseStyle->"Column",
            GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
            GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
            GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], 
                Offset[1.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           BaseStyle->"OutputSizeLimit",
           FrameMargins->{{12, 12}, {0, 15}},
           FrameStyle->GrayLevel[0.85],
           RoundingRadius->5,
           StripOnInput->False],
          Deploy,
          DefaultBaseStyle->"Deploy"],
         If[27271818887639907693 === $SessionID, 
          Out[41], Message[
            MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
          Null]], "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "]"}], ",", "Infinity", ",", 
    "All"}], "]"}], "//", "Length"}]], "Input",
 CellChangeTimes->{{3.7864923759486585`*^9, 3.7864924158729005`*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"f7781cbe-2e94-4c1a-a349-e2951c683d24"],

Cell[BoxData["90608"], "Output",
 CellChangeTimes->{3.7864924187143044`*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"0990c732-417a-4980-9b17-5d80c7e888e0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"1445", "/", "60"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.786492360503951*^9, 3.786492364039503*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"33757887-b677-4801-82f2-2cf58ceae618"],

Cell[BoxData["24.083333333333332`"], "Output",
 CellChangeTimes->{3.7864923643217144`*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"871031a3-da79-4ffb-ad78-a90198194959"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Map", "[", 
   RowBox[{"Length", ",", 
    RowBox[{"FindClique", "[", 
     RowBox[{
      RowBox[{"Graph", "[", 
       RowBox[{"Map", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"UndirectedEdge", "@@", "#"}], "&"}], ",", 
         RowBox[{
          InterpretationBox[
           TagBox[
            FrameBox[GridBox[{
               {
                ItemBox[
                 TagBox[
                  RowBox[{"{", 
                   RowBox[{"1445.5718441`", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "2"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"6", ",", "8"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "7"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "6"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "8"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "6"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "7"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "6"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "8"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "6"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"7", ",", "8"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "6"}], "}"}], "]"}]}], ",", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "2"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"6", ",", "8"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "3"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"6", ",", "8"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "4"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"6", ",", "8"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "5"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"6", ",", "8"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "6"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"5", ",", "8"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "7"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "6"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "8"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "6"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"3", ",", "7"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "6"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"3", ",", "8"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "6"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"4", ",", "7"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "6"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"4", ",", "8"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "6"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"5", ",", "7"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "6"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"5", ",", "8"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "6"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"6", ",", "7"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "5"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"6", ",", "8"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "5"}], "}"}], "]"}]}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"], ",", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"]}], "}"}], ",", 
                    TemplateBox[{"16124"},
                    "OutputSizeLimit`Skeleton"], ",", 
                    RowBox[{"{", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "2"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"5", ",", "8"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "3"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"5", ",", "8"}], "}"}], "]"}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "4"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"3", ",", "8"}], "}"}], "]"}]}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "4"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"5", ",", "7"}], "}"}], "]"}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "5"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"3", ",", "8"}], "}"}], "]"}]}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "5"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"4", ",", "7"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "6"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"3", ",", "7"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "6"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"3", ",", "8"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "7"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"3", ",", "6"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "7"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"3", ",", "8"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "8"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"3", ",", "5"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "8"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"3", ",", "7"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "3"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"5", ",", "8"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "4"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"3", ",", "7"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "4"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"3", ",", "8"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "5"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"3", ",", "7"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "5"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"3", ",", "8"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "6"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"3", ",", "5"}], "}"}], "]"}], "+", 
                    TemplateBox[{"10"},
                    "OutputSizeLimit`Skeleton"], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"3", ",", "7"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "5"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"3", ",", "7"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "6"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"3", ",", "8"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "5"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"4", ",", "5"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "7"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"4", ",", "6"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "5"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"4", ",", "7"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "5"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"4", ",", "8"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "3"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"4", ",", "8"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"5", ",", "7"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"5", ",", "6"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "4"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"5", ",", "7"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "4"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"5", ",", "8"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "3"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"5", ",", "8"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"4", ",", "7"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"6", ",", "7"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "3"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"6", ",", "8"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "3"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"6", ",", "8"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"3", ",", "7"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"7", ",", "8"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "3"}], "}"}], "]"}], "+", 
                    RowBox[{
                    SubscriptBox["bb", 
                    RowBox[{"{", 
                    RowBox[{"7", ",", "8"}], "}"}]], "[", 
                    RowBox[{"{", 
                    RowBox[{"3", ",", "6"}], "}"}], "]"}]}], ",", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"]}], "}"}]}], "}"}]}], "}"}],
                  Short[#, 5]& ],
                 BaseStyle->{Deployed -> False},
                 StripOnInput->False]},
               {GridBox[{
                  {
                   PaneBox[
                    TagBox[
                    TooltipBox[
                    StyleBox[
                    StyleBox[
                    DynamicBox[ToBoxes[
                    FEPrivate`FrontEndResource[
                    "FEStrings", "sizeBriefExplanation"], StandardForm],
                    ImageSizeCache->{65., {3., 9.}}],
                    StripOnInput->False,
                    DynamicUpdating->True,
                    LineSpacing->{1, 2},
                    LineIndent->0,
                    LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLText",
                    StripOnInput->False],
                    StyleBox[
                    DynamicBox[
                    ToBoxes[
                    FEPrivate`FrontEndResource[
                    "FEStrings", "sizeExplanation"], StandardForm]], 
                    DynamicUpdating -> True, LineIndent -> 0, 
                    LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
                    LineSpacing -> {1, 2}, StripOnInput -> False]],
                    Annotation[#, 
                    Style[
                    Dynamic[
                    FEPrivate`FrontEndResource[
                    "FEStrings", "sizeExplanation"]], DynamicUpdating -> True,
                     LineIndent -> 0, 
                    LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
                    LineSpacing -> {1, 2}], "Tooltip"]& ],
                    Alignment->Center,
                    BaselinePosition->Baseline,
                    ImageSize->{Automatic, {25, Full}}], 
                   ButtonBox[
                    PaneSelectorBox[{False->
                    StyleBox[
                    StyleBox[
                    DynamicBox[ToBoxes[
                    FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                    StandardForm],
                    ImageSizeCache->{52., {1., 9.}}],
                    StripOnInput->False,
                    DynamicUpdating->True,
                    LineSpacing->{1, 2},
                    LineIndent->0,
                    LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
                    StripOnInput->False], True->
                    StyleBox[
                    StyleBox[
                    DynamicBox[ToBoxes[
                    FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                    StandardForm],
                    ImageSizeCache->{52., {1., 9.}}],
                    StripOnInput->False,
                    DynamicUpdating->True,
                    LineSpacing->{1, 2},
                    LineIndent->0,
                    LinebreakAdjustments->{1., 100, 0, 0, 0}], 
                    "OSLControlActive",
                    StripOnInput->False]}, Dynamic[
                    CurrentValue["MouseOver"]],
                    Alignment->Center,
                    FrameMargins->0,
                    ImageSize->{Automatic, {25, Full}}],
                    Appearance->None,
                    BaselinePosition->Baseline,
                    
                    ButtonFunction:>OutputSizeLimit`ButtonFunction[
                    OutputSizeLimit`Defer, 41, 27271818887639907693, 5/2],
                    Enabled->True,
                    Evaluator->Automatic,
                    Method->"Queued"], 
                   ButtonBox[
                    PaneSelectorBox[{False->
                    StyleBox[
                    StyleBox[
                    DynamicBox[ToBoxes[
                    FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                    StandardForm],
                    ImageSizeCache->{62., {1., 9.}}],
                    StripOnInput->False,
                    DynamicUpdating->True,
                    LineSpacing->{1, 2},
                    LineIndent->0,
                    LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
                    StripOnInput->False], True->
                    StyleBox[
                    StyleBox[
                    DynamicBox[ToBoxes[
                    FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                    StandardForm],
                    ImageSizeCache->{62., {1., 9.}}],
                    StripOnInput->False,
                    DynamicUpdating->True,
                    LineSpacing->{1, 2},
                    LineIndent->0,
                    LinebreakAdjustments->{1., 100, 0, 0, 0}], 
                    "OSLControlActive",
                    StripOnInput->False]}, Dynamic[
                    CurrentValue["MouseOver"]],
                    Alignment->Center,
                    FrameMargins->0,
                    ImageSize->{Automatic, {25, Full}}],
                    Appearance->None,
                    BaselinePosition->Baseline,
                    
                    ButtonFunction:>OutputSizeLimit`ButtonFunction[
                    OutputSizeLimit`Defer, 41, 27271818887639907693, 5 2],
                    Enabled->True,
                    Evaluator->Automatic,
                    Method->"Queued"], 
                   ButtonBox[
                    PaneSelectorBox[{False->
                    StyleBox[
                    StyleBox[
                    DynamicBox[ToBoxes[
                    FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                    StandardForm],
                    ImageSizeCache->{44., {1., 9.}}],
                    StripOnInput->False,
                    DynamicUpdating->True,
                    LineSpacing->{1, 2},
                    LineIndent->0,
                    LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
                    StripOnInput->False], True->
                    StyleBox[
                    StyleBox[
                    DynamicBox[ToBoxes[
                    FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                    StandardForm],
                    ImageSizeCache->{44., {1., 9.}}],
                    StripOnInput->False,
                    DynamicUpdating->True,
                    LineSpacing->{1, 2},
                    LineIndent->0,
                    LinebreakAdjustments->{1., 100, 0, 0, 0}], 
                    "OSLControlActive",
                    StripOnInput->False]}, Dynamic[
                    CurrentValue["MouseOver"]],
                    Alignment->Center,
                    FrameMargins->0,
                    ImageSize->{Automatic, {25, Full}}],
                    Appearance->None,
                    BaselinePosition->Baseline,
                    
                    ButtonFunction:>OutputSizeLimit`ButtonFunction[
                    OutputSizeLimit`Defer, 41, 27271818887639907693, Infinity],
                    Enabled->True,
                    Evaluator->Automatic,
                    Method->"Queued"], 
                   ButtonBox[
                    PaneSelectorBox[{False->
                    StyleBox[
                    StyleBox[
                    DynamicBox[ToBoxes[
                    FEPrivate`FrontEndResource[
                    "FEStrings", "sizeChangeLimit"], StandardForm],
                    ImageSizeCache->{78., {1., 9.}}],
                    StripOnInput->False,
                    DynamicUpdating->True,
                    LineSpacing->{1, 2},
                    LineIndent->0,
                    LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
                    StripOnInput->False], True->
                    StyleBox[
                    StyleBox[
                    DynamicBox[ToBoxes[
                    FEPrivate`FrontEndResource[
                    "FEStrings", "sizeChangeLimit"], StandardForm],
                    ImageSizeCache->{78., {1., 9.}}],
                    StripOnInput->False,
                    DynamicUpdating->True,
                    LineSpacing->{1, 2},
                    LineIndent->0,
                    LinebreakAdjustments->{1., 100, 0, 0, 0}], 
                    "OSLControlActive",
                    StripOnInput->False]}, Dynamic[
                    CurrentValue["MouseOver"]],
                    Alignment->Center,
                    FrameMargins->0,
                    ImageSize->{Automatic, {25, Full}}],
                    Appearance->None,
                    BaselinePosition->Baseline,
                    ButtonFunction:>FrontEndExecute[{
                    FrontEnd`SetOptions[
                    FrontEnd`$FrontEnd, 
                    FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
                    FrontEnd`FrontEndToken["PreferencesDialog"]}],
                    Evaluator->None,
                    Method->"Preemptive"]}
                 },
                 AutoDelete->False,
                 FrameStyle->GrayLevel[0.85],
                 GridBoxDividers->{"Columns" -> {False, {True}}},
                 
                 GridBoxItemSize->{
                  "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
                 GridBoxSpacings->{"Columns" -> {{2}}}]}
              },
              DefaultBaseStyle->"Column",
              
              GridBoxAlignment->{
               "Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
              GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
              GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.27999999999999997`], {
                   Offset[0.5599999999999999]}, 
                  Offset[0.27999999999999997`]}, "Rows" -> {
                  Offset[0.2], 
                  Offset[1.2], {
                   Offset[0.4]}, 
                  Offset[0.2]}}],
             BaseStyle->"OutputSizeLimit",
             FrameMargins->{{12, 12}, {0, 15}},
             FrameStyle->GrayLevel[0.85],
             RoundingRadius->5,
             StripOnInput->False],
            Deploy,
            DefaultBaseStyle->"Deploy"],
           If[27271818887639907693 === $SessionID, 
            Out[41], Message[
              MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
            Null]], "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "]"}], ",", "Infinity", 
      ",", "All"}], "]"}]}], "]"}], "//", "Tally"}]], "Input",
 CellChangeTimes->{{3.7864924722940736`*^9, 3.7864924801351376`*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"0c5d08a0-d821-4602-b98f-b2ee843dc905"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Map", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Grid", "[", 
     RowBox[{"Transpose", "[", "#", "]"}], "]"}], "&"}], ",", 
   RowBox[{"Partition", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"49", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"36", ",", "16"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"34", ",", "16"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"33", ",", "20"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"29", ",", "16"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"27", ",", "48"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"26", ",", "24"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"25", ",", "72"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"24", ",", "80"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"23", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"22", ",", "48"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"21", ",", "200"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"20", ",", "336"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"19", ",", "384"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"18", ",", "676"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"17", ",", "976"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"16", ",", "872"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"15", ",", "2176"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"14", ",", "2332"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"13", ",", "4448"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"12", ",", "6064"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"11", ",", "9116"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"10", ",", "12320"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"9", ",", "50356"}], "}"}]}], "}"}], ",", "12"}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.786492654731394*^9, 3.7864927377864504`*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"3bf9a5db-3ba9-45c1-958b-052a4d1587ae"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[GridBox[{
      {"49", "36", "34", "33", "29", "27", "26", "25", "24", "23", "22", "21"},
      {"4", "16", "16", "20", "16", "48", "24", "72", "80", "8", "48", "200"}
     },
     AutoDelete->False,
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"], ",", 
   TagBox[GridBox[{
      {"20", "19", "18", "17", "16", "15", "14", "13", "12", "11", "10", "9"},
      {"336", "384", "676", "976", "872", "2176", "2332", "4448", "6064", 
       "9116", "12320", "50356"}
     },
     AutoDelete->False,
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"]}], "}"}]], "Output",
 CellChangeTimes->{3.786493056358498*^9},
 CellLabel->"Out[81]=",ExpressionUUID->"314cf6ec-fa46-4dec-930f-b7980cdfc964"]
}, Open  ]]
}, Closed]]
}, Open  ]]
},
Evaluator->"New Kernel 4",
WindowSize->{1920, 997},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
FrontEndVersion->"12.0 for Microsoft Windows (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 473, 8, 96, "Title",ExpressionUUID->"a6a8d18c-0ed1-4890-82fa-504ced891dbd"],
Cell[1056, 32, 245, 7, 85, "Subtitle",ExpressionUUID->"3da6fdbe-97e1-4979-b2e5-fc8b296b8a39"],
Cell[1304, 41, 882, 19, 50, "Text",ExpressionUUID->"ef12379e-a2e3-4a73-9624-36091b1cbdf5"],
Cell[2189, 62, 2910, 56, 172, "Text",ExpressionUUID->"a73e96cb-89d0-4b81-ab4a-055842786b2b"],
Cell[CellGroupData[{
Cell[5124, 122, 281, 4, 67, "Section",ExpressionUUID->"b81b0c31-e0f1-4699-8c5c-68c5c386e093"],
Cell[5408, 128, 14648, 365, 788, "Input",ExpressionUUID->"86138a56-c158-4d2f-8c61-0afb508791b8"],
Cell[20059, 495, 474, 7, 50, "Text",ExpressionUUID->"555946ec-331a-4924-9381-fa78494b8502"],
Cell[CellGroupData[{
Cell[20558, 506, 916, 27, 31, "Input",ExpressionUUID->"63a3d44b-9bf2-4e05-8e6d-dbd5c7cb2eb0"],
Cell[21477, 535, 378, 6, 32, "Output",ExpressionUUID->"ff7a5207-cf86-453f-a2df-89afa05d1d23"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21892, 546, 1134, 32, 28, "Input",ExpressionUUID->"41510f3d-2109-4cfc-a688-db16f5db5951"],
Cell[23029, 580, 4284, 144, 185, "Output",ExpressionUUID->"62cad149-f601-41fb-a18c-826bd9e895ee"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27350, 729, 1216, 33, 28, "Input",ExpressionUUID->"14e870df-ee6a-453f-a009-a7a201fea8c0"],
Cell[28569, 764, 506, 13, 32, "Output",ExpressionUUID->"c89c67df-0771-4d21-8296-3d1a654fac87"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29112, 782, 611, 16, 28, "Input",ExpressionUUID->"0cd6c7b0-65d8-4196-b654-0fb8bbfd7556"],
Cell[29726, 800, 194, 3, 32, "Output",ExpressionUUID->"14743951-9342-4c44-8a9f-38068bbfee9d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29957, 808, 818, 23, 28, "Input",ExpressionUUID->"45613548-cb94-46a6-9a62-de03a343f3be"],
Cell[30778, 833, 4553, 151, 57, "Output",ExpressionUUID->"b914394e-e435-4344-9da0-d42c59d826d7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35368, 989, 631, 15, 46, "Input",ExpressionUUID->"e3e429bb-ae7c-4ffb-a27c-748c00f6e4fa"],
Cell[36002, 1006, 21547, 708, 255, "Output",ExpressionUUID->"a1fba536-6004-470f-a1d3-eb0a295ef148"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57586, 1719, 464, 12, 45, "Input",ExpressionUUID->"c0964964-455f-4035-99cf-a87abfad6d33"],
Cell[58053, 1733, 6034, 220, 79, "Output",ExpressionUUID->"0ce1bb51-abb1-40b9-9937-43a1de009f9a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[64124, 1958, 752, 20, 28, "Input",ExpressionUUID->"c79967fd-1ac5-4cfc-ad0d-8591cb8ce556"],
Cell[64879, 1980, 3415, 109, 185, "Output",ExpressionUUID->"24556fcc-6b49-43d3-9af1-958d983b66e0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68331, 2094, 752, 20, 28, "Input",ExpressionUUID->"59701ef5-8b72-4763-bd05-3f4ac15a4b11"],
Cell[69086, 2116, 1753, 63, 185, "Output",ExpressionUUID->"a861b407-371d-49e1-94b8-28e5dbc413aa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70876, 2184, 940, 25, 31, "Input",ExpressionUUID->"fe589ee1-ea44-4696-9efa-9f05ea8b4e75"],
Cell[71819, 2211, 909, 26, 32, "Output",ExpressionUUID->"ca1f970c-3981-491b-aa7a-861db9403f9c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[72765, 2242, 932, 26, 28, "Input",ExpressionUUID->"9a122b23-3ff8-490f-946e-3c9c8985c774"],
Cell[73700, 2270, 3892, 139, 57, "Output",ExpressionUUID->"00dcf868-ad7b-413d-9812-341550d926c1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[77629, 2414, 1100, 30, 28, "Input",ExpressionUUID->"0c5e51bc-79fd-4009-bf6a-aba4f15c5865"],
Cell[78732, 2446, 5868, 192, 337, "Output",ExpressionUUID->"4b36686f-be1e-413a-8639-31c75a4c51cb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[84637, 2643, 1107, 30, 28, "Input",ExpressionUUID->"0ca76459-dac0-4db5-b26b-f0694551e6be"],
Cell[85747, 2675, 2971, 111, 337, "Output",ExpressionUUID->"b19c9acf-91a9-4a88-a6a0-1d6702a1761a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[88755, 2791, 411, 11, 45, "Input",ExpressionUUID->"42bfdf13-46c7-485a-a138-25e5188a6063"],
Cell[89169, 2804, 248, 3, 32, "Output",ExpressionUUID->"24a5e114-e505-4020-92bb-7cf8b58478ab"]
}, Open  ]],
Cell[CellGroupData[{
Cell[89454, 2812, 390, 11, 45, "Input",ExpressionUUID->"14fc14e5-1d54-47f7-9545-af93b23a7a35"],
Cell[89847, 2825, 1192, 40, 35, "Output",ExpressionUUID->"4a1b4af4-a594-43ad-ab74-6559f5d6112a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[91076, 2870, 477, 13, 45, "Input",ExpressionUUID->"540c52fa-59c6-4178-bd68-17af2bd316d5"],
Cell[91556, 2885, 245, 3, 32, "Output",ExpressionUUID->"47677763-5f94-4fcf-9639-92e39c914b4e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[91838, 2893, 436, 12, 45, "Input",ExpressionUUID->"38c0d084-cc0a-4292-bcc2-e98268a8db45"],
Cell[92277, 2907, 6085, 220, 79, "Output",ExpressionUUID->"aa0a2dcb-1dc9-4649-b87c-441b4d27460c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[98399, 3132, 2561, 59, 75, "Input",ExpressionUUID->"3b99e9bf-22c3-43dd-9ff5-1869aa5fcf1c"],
Cell[100963, 3193, 1812, 47, 52, "Output",ExpressionUUID->"7d8f8cfb-9094-4ec6-87c2-bc5b73f7880f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[102812, 3245, 1987, 50, 48, "Input",ExpressionUUID->"bd0cdc48-a762-4fef-a52f-b4899281fa43"],
Cell[104802, 3297, 198, 3, 32, "Output",ExpressionUUID->"0b12c933-69a6-4f2c-883e-c6514b3b699f"]
}, Open  ]],
Cell[105015, 3303, 1388, 27, 94, "Text",ExpressionUUID->"8d940afd-6d49-4b29-a31a-849522caf2ec"],
Cell[106406, 3332, 277, 5, 50, "Text",ExpressionUUID->"1890a12b-3934-487e-aa78-699e0aac479c"],
Cell[CellGroupData[{
Cell[106708, 3341, 1275, 34, 45, "Input",ExpressionUUID->"23deeeac-9b39-4db5-af69-c977891085db"],
Cell[107986, 3377, 996, 21, 32, "Output",ExpressionUUID->"48e74526-9e06-4820-8118-133f3ff0f734"]
}, Open  ]],
Cell[CellGroupData[{
Cell[109019, 3403, 848, 23, 28, "Input",ExpressionUUID->"710f29e9-3aca-4093-84f3-f4a673a34838"],
Cell[109870, 3428, 546, 13, 32, "Output",ExpressionUUID->"ea089110-464b-42a5-85ea-add99391a3bd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[110453, 3446, 1400, 36, 45, "Input",ExpressionUUID->"a158f0c2-2db8-4144-81ef-dc755ef93b48"],
Cell[111856, 3484, 223, 4, 32, "Output",ExpressionUUID->"4edf506e-0050-4ce6-a1e6-1fc1a8aa7d0d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[112116, 3493, 1470, 37, 45, "Input",ExpressionUUID->"271138f5-6b30-4215-ac8d-13555e0b9100"],
Cell[113589, 3532, 338, 8, 32, "Output",ExpressionUUID->"455fdc66-77f0-436d-a868-772bf8be2aa7"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[113976, 3546, 305, 6, 53, "Section",ExpressionUUID->"8a81fad7-0171-4716-8579-b44fc647c502"],
Cell[114284, 3554, 14820, 369, 788, "Input",ExpressionUUID->"940c19fa-69a2-43a0-94ab-adf8b3bd3ca6"],
Cell[129107, 3925, 1892, 51, 28, "Input",ExpressionUUID->"3ae67fcb-0aa9-4eea-9cf1-b609cd4ed0c0"],
Cell[CellGroupData[{
Cell[131024, 3980, 221, 4, 28, "Input",ExpressionUUID->"72364a59-3ff3-4115-a9a1-1fc253de114e"],
Cell[131248, 3986, 180, 3, 32, "Output",ExpressionUUID->"e553f642-0c44-4f3f-8ea7-5bbdcb7b4f96"]
}, Open  ]],
Cell[CellGroupData[{
Cell[131465, 3994, 2107, 53, 105, "Input",ExpressionUUID->"3ecdc547-6bb2-4a0a-82e6-7305590b44bb"],
Cell[133575, 4049, 279, 5, 32, "Output",ExpressionUUID->"bc8ac08d-8506-479e-832e-d0c764398f91"]
}, Open  ]],
Cell[CellGroupData[{
Cell[133891, 4059, 2123, 53, 124, "Input",ExpressionUUID->"d93189dc-9627-4821-a73f-bd5a5ba48886"],
Cell[136017, 4114, 299, 9, 32, "Output",ExpressionUUID->"e52c9b6f-a7e3-4fd2-ae3f-39970b7f7551"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[136365, 4129, 249, 4, 53, "Section",ExpressionUUID->"f88882aa-61bc-4465-b071-9065347b13ff"],
Cell[136617, 4135, 14668, 365, 788, "Input",ExpressionUUID->"fc890bd8-ca05-460f-bf2a-1f8ef90dc359"],
Cell[151288, 4502, 36746, 974, 317, "Input",ExpressionUUID->"a62190a6-e973-4f9c-beb2-068984a75072"],
Cell[188037, 5478, 1717, 43, 31, "Input",ExpressionUUID->"ff0eba08-65ae-4e92-b9cd-7fb57a878c94"],
Cell[189757, 5523, 25510, 540, 327, "Input",ExpressionUUID->"940d8a68-23a3-40f4-a27e-74a2cb19ca80"],
Cell[215270, 6065, 317, 5, 50, "Text",ExpressionUUID->"327ac6a9-c1dd-4b03-b4e4-28c29d3704b4"],
Cell[CellGroupData[{
Cell[215612, 6074, 1034, 30, 28, "Input",ExpressionUUID->"9c21ee1e-4031-464f-8f76-312e0f07b48a"],
Cell[216649, 6106, 496, 11, 48, "Output",ExpressionUUID->"d61654ef-19ed-46e2-a4bb-b2d012650304"]
}, Open  ]],
Cell[CellGroupData[{
Cell[217182, 6122, 928, 27, 28, "Input",ExpressionUUID->"e7bbd735-90a6-4bb9-ae98-55ad70d691cc"],
Cell[218113, 6151, 206, 5, 32, "Output",ExpressionUUID->"1e29c6c8-9d8e-422e-851e-76a51f9f7da6"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[218368, 6162, 194, 3, 53, "Section",ExpressionUUID->"7e5f216c-cea6-4576-b196-666b6dc823af"],
Cell[CellGroupData[{
Cell[218587, 6169, 162, 3, 53, "Subsection",ExpressionUUID->"cab9fcbd-66d4-49be-bba1-840ba7cc78d5"],
Cell[218752, 6174, 310212, 8336, 3449, "Input",ExpressionUUID->"5f984695-3b21-48eb-a7d2-6dba1c506301"]
}, Open  ]],
Cell[CellGroupData[{
Cell[529001, 14515, 160, 3, 53, "Subsection",ExpressionUUID->"aca90b9c-e146-4741-a368-c0680cdecb8b"],
Cell[CellGroupData[{
Cell[529186, 14522, 223, 4, 28, "Input",ExpressionUUID->"bc90da43-c1bd-4a70-ad9c-aae54e109376"],
Cell[529412, 14528, 181, 3, 32, "Output",ExpressionUUID->"d08b7a5d-1be5-48bf-8601-e9da42423df3"]
}, Open  ]],
Cell[529608, 14534, 15003, 371, 864, "Input",ExpressionUUID->"f512771d-f16a-4e34-a164-3268e268df87"],
Cell[CellGroupData[{
Cell[544636, 14909, 490, 12, 28, "Input",ExpressionUUID->"a88a7943-1d17-4bbb-8803-49d63ac0696d"],
Cell[545129, 14923, 21764, 562, 184, "Output",ExpressionUUID->"e9aee02b-fd37-4a7f-8ef9-f560be0ae75a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[566930, 15490, 1190, 32, 48, "Input",ExpressionUUID->"bb28eb92-2374-40ee-b414-e2fb48ce87a4"],
Cell[568123, 15524, 162, 3, 32, "Output",ExpressionUUID->"421ff9bd-1919-4fa3-8c4a-5edb11aaa944"]
}, Open  ]],
Cell[568300, 15530, 1815, 45, 86, "Input",ExpressionUUID->"13a0d265-c742-45bc-96ce-fa8ae6a23d15"],
Cell[570118, 15577, 2297, 67, 48, "Input",ExpressionUUID->"930c7a6c-b22d-4294-a101-167769174b98"],
Cell[CellGroupData[{
Cell[572440, 15648, 2098, 64, 48, "Input",ExpressionUUID->"92470fe5-62b7-43a9-9574-1885bf952af2"],
Cell[574541, 15714, 154, 3, 32, "Output",ExpressionUUID->"abb347d6-3b46-4f3e-9aca-2d1a20212ca6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[574732, 15722, 2148, 65, 48, "Input",ExpressionUUID->"f4061bf4-5c4a-4a3d-bbc4-8e198c2800b5"],
Cell[576883, 15789, 231, 5, 32, "Output",ExpressionUUID->"af9ed6c8-9946-4b9d-8fb2-42f131b29272"]
}, Open  ]],
Cell[577129, 15797, 317, 5, 50, "Text",ExpressionUUID->"957d4212-a886-4066-9fc9-be5fbbb2461a"],
Cell[CellGroupData[{
Cell[577471, 15806, 2757, 75, 67, "Input",ExpressionUUID->"a25e18f0-d600-49f6-9670-96b1347d5084"],
Cell[580231, 15883, 863, 17, 48, "Output",ExpressionUUID->"05d96c6f-9e90-42de-87ef-94805a5d1cea"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[581155, 15907, 269, 4, 53, "Section",ExpressionUUID->"01c0d1e3-a4e1-41f2-8424-58de1368fdfb"],
Cell[CellGroupData[{
Cell[581449, 15915, 158, 3, 53, "Subsection",ExpressionUUID->"e370d48b-119e-4dd2-afe3-81bdbb5c96ac"],
Cell[581610, 15920, 15014, 372, 902, "Input",ExpressionUUID->"7b772f57-8517-4171-83a2-cb837b3272a5"]
}, Closed]],
Cell[CellGroupData[{
Cell[596661, 16297, 229, 4, 37, "Subsection",ExpressionUUID->"e4699232-9f52-4463-8a92-705f372e6f7f"],
Cell[596893, 16303, 191848, 4483, 1769, "Input",ExpressionUUID->"54de84cc-54dc-410e-8e57-60b9ea43134c"]
}, Closed]],
Cell[CellGroupData[{
Cell[788778, 20791, 161, 3, 37, "Subsection",ExpressionUUID->"ae6d8fd6-e8d8-4c58-8289-90ee02f46e7f"],
Cell[CellGroupData[{
Cell[788964, 20798, 293, 7, 28, "Input",ExpressionUUID->"9dff2938-389e-46b6-b844-55d95ded0d2a"],
Cell[789260, 20807, 1120, 27, 35, "Output",ExpressionUUID->"3a97c00f-d379-4286-a74f-3c3150864432"]
}, Open  ]],
Cell[CellGroupData[{
Cell[790417, 20839, 1183, 33, 45, "Input",ExpressionUUID->"708a6cd2-e774-44be-b45b-ad813cc58aaa"],
Cell[791603, 20874, 10232, 360, 546, "Output",ExpressionUUID->"da8680d5-7397-41b3-ba46-b0681e4e298f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[801872, 21239, 1263, 34, 45, "Input",ExpressionUUID->"0a928eef-6ac8-41f5-8511-18f207d351b1"],
Cell[803138, 21275, 11090, 385, 546, "Output",ExpressionUUID->"49367e96-6a0a-4aeb-b228-827d925e12f0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[814265, 21665, 1110, 32, 45, "Input",ExpressionUUID->"ba46d751-542e-4c8d-b272-4df46b483c55"],
Cell[815378, 21699, 12056, 418, 546, "Output",ExpressionUUID->"95d8300d-6152-47ba-b14f-94b489ac3382"]
}, Open  ]],
Cell[CellGroupData[{
Cell[827471, 22122, 2824, 66, 68, "Input",ExpressionUUID->"95d357a5-95db-420c-a099-d5287818ea9a"],
Cell[830298, 22190, 11942, 393, 128, "Output",ExpressionUUID->"cbc97e65-b297-4e62-be39-8a533916ff81"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[842301, 22590, 298, 5, 53, "Section",ExpressionUUID->"3ae5b072-03c9-4a4e-b5d0-1fbfd8ce1873"],
Cell[842602, 22597, 15022, 373, 864, "Input",ExpressionUUID->"6f8807ab-2a33-4a5b-a44b-622133a75502"],
Cell[CellGroupData[{
Cell[857649, 22974, 1881, 47, 50, "Input",ExpressionUUID->"10890aa9-3ac8-4ff4-93fd-a0457671bfdf"],
Cell[859533, 23023, 11020, 272, 101, "Output",ExpressionUUID->"edc2781b-6fd8-4699-8a58-1e8c17224cc7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[870590, 23300, 818, 21, 45, "Input",ExpressionUUID->"ed4df8b3-2ffa-4554-bf0b-7f44db1281a2"],
Cell[871411, 23323, 23133, 596, 188, "Output",ExpressionUUID->"d495ddbd-57ca-4a0d-b6d7-93ffcf476f82"]
}, Open  ]],
Cell[894559, 23922, 1325, 34, 48, "Input",ExpressionUUID->"62caa033-e4af-4664-8c07-73f5bb102810"],
Cell[CellGroupData[{
Cell[895909, 23960, 26521, 611, 356, "Input",ExpressionUUID->"f7781cbe-2e94-4c1a-a349-e2951c683d24"],
Cell[922433, 24573, 155, 2, 32, "Output",ExpressionUUID->"0990c732-417a-4980-9b17-5d80c7e888e0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[922625, 24580, 222, 4, 28, "Input",ExpressionUUID->"33757887-b677-4801-82f2-2cf58ceae618"],
Cell[922850, 24586, 169, 2, 32, "Output",ExpressionUUID->"871031a3-da79-4ffb-ad78-a90198194959"]
}, Open  ]],
Cell[923034, 24591, 26826, 615, 385, "Input",ExpressionUUID->"0c5d08a0-d821-4602-b98f-b2ee843dc905"],
Cell[CellGroupData[{
Cell[949885, 25210, 2091, 60, 67, "Input",ExpressionUUID->"3bf9a5db-3ba9-45c1-958b-052a4d1587ae"],
Cell[951979, 25272, 817, 19, 48, "Output",ExpressionUUID->"314cf6ec-fa46-4dec-930f-b7980cdfc964"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}
]
*)


